Classifying a frequently repeating fast radio burst, FRB 20201124A, with unsupervised machine learning

Fast radio bursts (FRBs) are astronomical transients with millisecond timescales. Although most of the FRBs are not observed to repeat, a few of them are detected to repeat more than hundreds of times. There exist a large variety of physical properties among these bursts, suggesting heterogeneous mechanisms of FRBs. In this paper, we conduct a categorisation on the extremely frequently repeating FRB 20201124A with the assistance of machine learning, as such techniques have the potential to use subtle differences and correlations that humans are unaware of to better classify bursts. The research is carried out by applying the unsupervised Uniform Manifold Approximation and Projection (UMAP) model on the FRB 20201124A data provided by Five-hundred-meter Aperture Spherical radio Telescope (FAST). The algorithm eventually categorises the bursts into three clusters. In addition to the two categories in previous work based on waiting time, a new way for categorisation has been found. The three clusters are either high energy, high frequency, or low frequency, reflecting the distribution of FRB energy and frequency. Importantly, a similar machine learning result is found in another frequently repeating FRB20121102A, implying a common mechanism among this kind of FRB. This work is one of the first steps towards the systematical categorisation of the extremely frequently repeating FRBs.

==> anc/FRB20201124A_ML_classification.csv <==
BAT(day),S-N,peak flux(Jy),fluence(Jy ms),equivalent width(ms),bandwidth(MHz),peak frequency(MHz),Log waiting time(s),embedding_x,embedding_y,cluster
5.93E+04,1.68E+02,2.56E-01,2.53E+00,9.88E+00,1.70E+02,1.03E+03,2.30E+00,7.15E+00,3.90E+00,2.00E+00
5.93E+04,2.21E+01,1.98E-02,2.00E-01,1.01E+01,2.84E+02,1.08E+03,3.04E+00,4.56E+00,1.28E+01,0.00E+00
5.93E+04,1.18E+03,7.50E-01,8.74E+00,1.16E+01,4.29E+02,1.22E+03,2.62E+00,-4.67E+00,-5.81E-01,1.00E+00
5.93E+04,6.42E+01,1.10E-01,9.42E-01,8.56E+00,1.43E+02,1.08E+03,1.87E+00,8.64E+00,7.57E+00,2.00E+00
5.93E+04,1.47E+01,4.43E-02,1.55E-01,3.51E+00,1.15E+02,1.08E+03,2.43E+00,1.29E+01,7.41E+00,2.00E+00
5.93E+04,1.08E+02,3.41E-01,2.37E+00,6.96E+00,8.56E+01,1.04E+03,2.25E+00,9.07E+00,4.08E+00,2.00E+00
5.93E+04,1.80E+02,1.02E+00,4.88E+00,4.80E+00,9.61E+01,1.03E+03,2.56E+00,7.95E+00,3.75E+00,2.00E+00
5.93E+04,1.26E+01,2.30E-02,1.68E-01,7.31E+00,9.27E+01,1.04E+03,2.63E+00,1.36E+01,5.63E+00,2.00E+00
5.93E+04,2.34E+01,1.42E-01,1.04E+00,7.31E+00,7.76E+01,1.03E+03,2.45E+00,1.53E+01,3.19E+00,2.00E+00
5.93E+04,1.24E+03,5.56E-01,1.05E+01,1.89E+01,4.52E+02,1.13E+03,2.95E+00,-4.68E+00,-5.82E-01,1.00E+00
5.93E+04,8.35E+02,1.58E+00,1.10E+01,6.96E+00,2.03E+02,1.06E+03,2.49E+00,-2.48E+00,2.84E+00,1.00E+00
5.93E+04,2.12E+01,6.69E-02,7.36E-01,1.10E+01,9.33E+01,1.01E+03,2.98E+00,1.47E+01,3.42E+00,2.00E+00
5.93E+04,1.19E+02,7.20E-01,3.38E+00,4.69E+00,7.37E+01,1.03E+03,2.08E+00,9.18E+00,3.93E+00,2.00E+00
5.93E+04,2.59E+01,5.92E-02,5.49E-01,9.29E+00,1.64E+02,1.04E+03,2.54E+00,1.19E+01,9.26E+00,2.00E+00
5.93E+04,6.49E+01,1.94E-01,2.29E+00,1.18E+01,6.24E+01,1.00E+03,2.32E+00,1.02E+01,3.88E+00,2.00E+00
5.93E+04,1.70E+01,4.14E-02,4.90E-01,1.18E+01,8.57E+01,1.02E+03,2.36E+00,1.46E+01,3.51E+00,2.00E+00
5.93E+04,1.44E+01,1.71E-02,6.53E-02,3.80E+00,2.26E+02,1.09E+03,2.32E+00,6.83E+00,9.55E+00,2.00E+00
5.93E+04,1.03E+02,4.98E-01,4.28E+00,8.61E+00,5.44E+01,1.02E+03,8.72E-01,9.36E+00,3.84E+00,2.00E+00
5.93E+04,3.80E+01,1.12E-02,1.81E-01,1.63E+01,4.38E+02,1.14E+03,2.11E+00,1.89E+00,1.32E+01,0.00E+00
5.93E+04,3.25E+02,5.32E-01,3.86E+00,7.25E+00,2.37E+02,1.13E+03,1.66E+00,7.47E-01,4.84E+00,1.00E+00
5.93E+04,1.38E+01,1.30E-02,9.84E-02,7.55E+00,3.60E+02,1.09E+03,3.10E+00,3.14E+00,1.31E+01,0.00E+00
5.93E+04,1.17E+01,4.59E-02,1.99E-01,4.33E+00,9.01E+01,1.02E+03,2.99E+00,1.46E+01,3.54E+00,2.00E+00
5.93E+04,4.21E+01,5.79E-02,3.62E-01,6.26E+00,2.53E+02,1.22E+03,-1.41E+00,1.58E+00,1.13E+01,0.00E+00
5.93E+04,2.61E+02,5.08E-01,7.04E+00,1.38E+01,1.36E+02,1.06E+03,2.41E+00,1.48E+00,1.72E+00,1.00E+00
5.93E+04,4.32E+02,3.43E-01,5.72E+00,1.67E+01,2.91E+02,1.07E+03,2.44E+00,-3.24E-01,4.19E+00,1.00E+00
5.93E+04,1.74E+02,3.44E-01,4.16E+00,1.21E+01,1.29E+02,1.07E+03,2.42E+00,7.43E+00,4.24E+00,2.00E+00
5.93E+04,1.80E+01,8.82E-02,5.39E-01,6.11E+00,6.21E+01,1.01E+03,2.04E+00,1.58E+01,2.43E+00,2.00E+00
5.93E+04,1.20E+02,1.18E-01,1.15E+00,9.75E+00,2.51E+02,1.07E+03,2.25E+00,6.38E+00,5.58E+00,2.00E+00
5.93E+04,7.31E+01,1.25E-01,8.07E-01,6.48E+00,1.71E+02,1.08E+03,2.81E+00,8.62E+00,7.59E+00,2.00E+00
5.93E+04,1.86E+02,3.16E-01,3.04E+00,9.62E+00,1.75E+02,1.03E+03,1.44E+00,7.14E+00,3.84E+00,2.00E+00
5.93E+04,3.38E+02,6.87E-01,1.14E+01,1.67E+01,1.02E+02,1.02E+03,2.11E+00,1.15E+00,2.01E+00,1.00E+00
5.93E+04,2.45E+01,3.06E-02,3.27E-01,1.07E+01,1.45E+02,1.02E+03,6.23E-01,1.34E+01,7.96E+00,2.00E+00
5.93E+04,3.89E+01,1.03E-01,8.61E-01,8.34E+00,1.16E+02,1.04E+03,2.43E+00,1.24E+01,5.90E+00,2.00E+00
5.93E+04,1.57E+02,2.77E-01,1.60E+00,5.79E+00,2.14E+02,1.40E+03,1.97E+00,-4.59E+00,9.70E+00,0.00E+00
5.93E+04,1.49E+03,2.72E+00,3.08E+01,1.13E+01,1.84E+02,1.13E+03,2.40E+00,-5.07E+00,-5.91E-01,1.00E+00
5.93E+04,2.53E+01,2.71E-01,1.13E+00,4.18E+00,7.80E+01,1.01E+03,2.94E+00,1.53E+01,2.62E+00,2.00E+00
5.93E+04,2.10E+01,2.54E-02,1.47E-01,5.79E+00,2.77E+02,1.40E+03,2.28E+00,-4.53E+00,1.09E+01,0.00E+00
5.93E+04,1.47E+03,1.75E+00,1.92E+01,1.09E+01,2.21E+02,1.37E+03,-1.48E+00,-5.08E+00,-5.92E-01,1.00E+00
5.93E+04,1.41E+01,3.25E-02,1.26E-01,3.88E+00,1.89E+02,1.02E+03,2.29E+00,1.10E+01,9.94E+00,2.00E+00
5.93E+04,1.11E+01,1.31E-02,3.86E-02,2.95E+00,4.30E+02,1.50E+03,2.38E+00,-1.16E+00,1.12E+01,0.00E+00
5.93E+04,1.88E+01,1.82E-02,1.57E-01,8.60E+00,1.56E+02,1.04E+03,2.63E+00,1.19E+01,9.27E+00,2.00E+00
5.93E+04,2.47E+02,3.49E-01,4.68E+00,1.34E+01,1.62E+02,1.04E+03,1.45E+00,1.67E+00,1.95E+00,1.00E+00
5.93E+04,1.70E+01,4.14E-02,3.01E-01,7.27E+00,1.06E+02,1.01E+03,2.93E+00,1.44E+01,7.38E+00,2.00E+00
5.93E+04,1.51E+01,2.80E-02,2.31E-01,8.24E+00,1.40E+02,1.01E+03,2.76E+00,1.43E+01,8.07E+00,2.00E+00
5.93E+04,1.27E+02,2.94E-01,1.71E+00,5.82E+00,1.78E+02,1.03E+03,2.61E+00,7.52E+00,4.62E+00,2.00E+00
5.93E+04,7.08E+02,1.45E+00,1.07E+01,7.40E+00,2.22E+02,1.02E+03,2.09E+00,-1.68E+00,3.42E+00,1.00E+00
5.93E+04,2.60E+02,6.07E-01,2.11E+00,3.48E+00,2.22E+02,1.13E+03,2.46E+00,2.46E+00,4.99E+00,1.00E+00
5.93E+04,1.31E+03,1.71E+00,2.20E+01,1.29E+01,2.12E+02,1.01E+03,2.42E+00,-4.69E+00,-5.25E-01,1.00E+00
5.93E+04,1.44E+01,1.22E-02,5.94E-02,4.90E+00,4.27E+02,1.29E+03,2.53E+00,-9.57E-02,1.13E+01,0.00E+00
5.93E+04,7.31E+01,1.31E-01,1.10E+00,8.40E+00,1.46E+02,1.07E+03,2.91E+00,8.66E+00,7.55E+00,2.00E+00
5.93E+04,6.54E+01,1.23E-01,8.69E-01,7.09E+00,1.40E+02,1.07E+03,-1.52E+00,8.66E+00,7.52E+00,2.00E+00
5.93E+04,1.01E+01,1.58E-02,1.22E-01,7.65E+00,1.45E+02,1.00E+03,2.59E+00,1.43E+01,8.07E+00,2.00E+00
5.93E+04,2.85E+01,3.41E-02,3.20E-01,9.36E+00,1.90E+02,1.07E+03,-1.77E+00,8.54E+00,9.44E+00,2.00E+00
5.93E+04,3.14E+01,7.07E-02,5.05E-01,7.13E+00,1.39E+02,1.07E+03,2.15E+00,1.28E+01,7.57E+00,2.00E+00
5.93E+04,4.38E+01,5.78E-02,4.84E-01,8.38E+00,1.71E+02,1.07E+03,1.79E+00,8.57E+00,7.99E+00,2.00E+00
5.93E+04,7.98E+02,2.43E+00,1.97E+01,8.09E+00,2.29E+02,1.12E+03,2.10E+00,-2.43E+00,2.91E+00,1.00E+00
5.93E+04,1.15E+02,7.86E-02,1.15E+00,1.47E+01,3.15E+02,1.39E+03,1.68E+00,-4.07E+00,9.65E+00,0.00E+00
5.93E+04,2.63E+02,6.51E-01,3.90E+00,5.98E+00,1.32E+02,1.04E+03,2.27E+00,1.47E+00,1.75E+00,1.00E+00
5.93E+04,3.70E+01,4.10E-02,2.07E-01,5.06E+00,3.57E+02,1.23E+03,1.94E+00,1.41E+00,1.20E+01,0.00E+00
5.93E+04,3.66E+01,2.26E-02,2.11E-01,9.34E+00,3.81E+02,1.23E+03,2.67E+00,1.36E+00,1.20E+01,0.00E+00
5.93E+04,2.31E+02,2.92E-01,2.88E+00,9.87E+00,1.83E+02,1.08E+03,2.02E+00,2.32E+00,4.33E+00,1.00E+00
5.93E+04,8.65E+01,1.58E-01,1.98E+00,1.26E+01,1.03E+02,1.01E+03,2.65E+00,9.77E+00,4.33E+00,2.00E+00
5.93E+04,1.24E+02,2.42E-01,8.23E-01,3.40E+00,3.16E+02,1.15E+03,2.08E+00,5.39E-01,7.81E+00,0.00E+00
5.93E+04,1.36E+02,1.75E-01,2.83E+00,1.61E+01,1.61E+02,1.03E+03,-1.40E+00,7.55E+00,4.50E+00,2.00E+00
5.93E+04,9.20E+01,4.10E-01,3.24E+00,7.91E+00,6.79E+01,1.03E+03,1.87E+00,9.44E+00,3.87E+00,2.00E+00
5.93E+04,2.25E+02,2.60E-01,3.24E+00,1.25E+01,2.39E+02,1.11E+03,2.60E+00,2.49E+00,5.04E+00,1.00E+00
5.93E+04,1.94E+02,2.87E-01,4.87E+00,1.69E+01,1.18E+02,1.02E+03,2.57E+00,7.85E+00,3.74E+00,2.00E+00
5.93E+04,7.85E+01,3.28E-01,2.67E+00,8.16E+00,9.78E+01,1.02E+03,2.12E+00,9.95E+00,4.34E+00,2.00E+00
5.93E+04,6.44E+01,8.51E-02,9.31E-01,1.09E+01,1.64E+02,1.05E+03,2.03E+00,9.51E+00,8.15E+00,2.00E+00
5.93E+04,1.76E+02,3.48E-01,3.32E+00,9.54E+00,1.35E+02,1.02E+03,2.62E+00,7.61E+00,3.84E+00,2.00E+00
5.93E+04,5.36E+01,7.47E-02,5.80E-01,7.76E+00,2.02E+02,1.11E+03,6.91E-01,6.31E+00,7.88E+00,2.00E+00
5.93E+04,3.21E+02,5.12E-01,7.16E+00,1.40E+01,1.46E+02,1.08E+03,-1.36E+00,9.35E-01,2.26E+00,1.00E+00
5.93E+04,9.40E+00,4.45E-02,3.08E-01,6.94E+00,5.59E+01,1.02E+03,2.62E+00,1.65E+01,2.45E+00,2.00E+00
5.93E+04,1.57E+02,1.54E-01,2.31E+00,1.50E+01,1.98E+02,1.02E+03,1.23E+00,7.17E+00,4.05E+00,2.00E+00
5.93E+04,2.94E+01,9.09E-02,7.72E-01,8.49E+00,8.51E+01,1.02E+03,2.68E+00,1.47E+01,3.40E+00,2.00E+00
5.93E+04,2.64E+02,4.00E-01,5.77E+00,1.44E+01,1.63E+02,1.02E+03,2.81E+00,1.64E+00,1.96E+00,1.00E+00
5.93E+04,1.13E+03,1.04E+00,1.54E+01,1.48E+01,2.29E+02,1.43E+03,2.22E+00,-2.81E+00,3.17E+00,1.00E+00
5.93E+04,8.99E+00,1.76E-02,5.97E-02,3.39E+00,1.83E+02,1.07E+03,2.59E+00,8.48E+00,9.50E+00,2.00E+00
5.93E+04,2.43E+01,9.55E-02,6.40E-01,6.71E+00,9.12E+01,1.02E+03,2.02E+00,1.47E+01,3.42E+00,2.00E+00
5.93E+04,5.78E+01,2.20E-01,2.28E+00,1.04E+01,4.96E+01,1.02E+03,2.76E+00,1.03E+01,3.72E+00,2.00E+00
5.93E+04,2.18E+01,3.81E-02,3.84E-01,1.01E+01,1.16E+02,1.01E+03,1.90E+00,1.43E+01,7.47E+00,2.00E+00
5.93E+04,7.37E+01,2.14E-01,1.33E+00,6.20E+00,7.78E+01,1.01E+03,2.37E+00,9.96E+00,4.10E+00,2.00E+00
5.93E+04,1.27E+02,2.39E-01,1.90E+00,7.94E+00,9.90E+01,1.01E+03,2.38E+00,9.13E+00,3.75E+00,2.00E+00
5.93E+04,3.54E+02,7.67E-01,6.69E+00,8.72E+00,1.42E+02,1.06E+03,2.31E+00,8.27E-01,2.35E+00,1.00E+00
5.93E+04,7.68E+01,2.49E-01,1.49E+00,5.97E+00,9.23E+01,1.03E+03,2.38E+00,1.00E+01,4.32E+00,2.00E+00
5.93E+04,1.32E+02,2.89E-01,2.41E+00,8.35E+00,1.26E+02,1.03E+03,-1.68E+00,8.14E+00,4.33E+00,2.00E+00
5.93E+04,9.41E+00,4.05E-02,2.48E-01,6.13E+00,7.32E+01,1.01E+03,1.96E-01,1.53E+01,2.64E+00,2.00E+00
5.93E+04,1.31E+01,2.11E-02,1.15E-01,5.43E+00,1.63E+02,1.04E+03,2.00E+00,1.19E+01,9.29E+00,2.00E+00
5.93E+04,4.44E+01,7.84E-02,1.33E+00,1.70E+01,7.79E+01,1.03E+03,5.24E-01,1.05E+01,3.80E+00,2.00E+00
5.93E+04,2.38E+02,3.80E-01,3.40E+00,8.96E+00,1.74E+02,1.08E+03,2.81E+00,2.36E+00,4.37E+00,1.00E+00
5.93E+04,4.90E+02,5.13E-01,5.90E+00,1.15E+01,2.50E+02,1.08E+03,2.03E+00,-6.52E-01,3.79E+00,1.00E+00
5.93E+04,2.67E+01,1.20E-01,9.41E-01,7.81E+00,6.16E+01,1.02E+03,2.65E+00,1.59E+01,2.69E+00,2.00E+00
5.93E+04,2.62E+02,1.36E-01,3.13E+00,2.30E+01,3.28E+02,1.12E+03,2.19E+00,6.32E-01,5.73E+00,1.00E+00
5.93E+04,1.04E+02,7.10E-02,7.17E-01,1.01E+01,4.72E+02,1.41E+03,2.57E+00,-1.07E+00,1.10E+01,0.00E+00
5.93E+04,4.49E+01,1.52E-01,1.16E+00,7.63E+00,1.08E+02,1.04E+03,2.31E+00,1.24E+01,5.92E+00,2.00E+00
5.93E+04,1.28E+02,1.10E-01,1.89E+00,1.73E+01,2.04E+02,1.06E+03,2.06E+00,6.60E+00,5.17E+00,2.00E+00
5.93E+04,3.85E+01,1.20E-01,7.97E-01,6.64E+00,1.02E+02,1.06E+03,1.21E+00,1.24E+01,5.91E+00,2.00E+00
5.93E+04,9.18E+00,1.26E-02,9.18E-02,7.30E+00,1.04E+02,1.00E+03,-1.32E+00,1.44E+01,7.37E+00,2.00E+00
5.93E+04,7.32E+00,8.50E-03,4.53E-02,5.30E+00,2.20E+02,1.00E+03,2.17E+00,1.07E+01,9.80E+00,2.00E+00
5.93E+04,1.65E+02,6.82E-01,3.86E+00,5.66E+00,9.03E+01,1.04E+03,2.14E+00,7.98E+00,3.78E+00,2.00E+00
5.93E+04,1.54E+01,4.38E-02,3.36E-01,7.66E+00,1.06E+02,1.01E+03,2.34E+00,1.44E+01,7.34E+00,2.00E+00
5.93E+04,2.05E+02,3.08E-01,2.90E+00,9.42E+00,2.56E+02,1.17E+03,1.91E+00,2.66E+00,5.20E+00,1.00E+00
5.93E+04,1.24E+02,1.63E-01,1.20E+00,7.37E+00,2.34E+02,1.17E+03,2.35E+00,5.79E+00,6.55E+00,2.00E+00
5.93E+04,2.51E+01,6.77E-02,5.42E-01,8.01E+00,8.50E+01,1.00E+03,1.97E+00,1.49E+01,2.59E+00,2.00E+00
5.93E+04,8.44E+01,1.77E-01,2.08E+00,1.17E+01,1.21E+02,1.06E+03,1.92E+00,9.11E+00,4.98E+00,2.00E+00
5.93E+04,1.00E+01,3.63E-02,2.03E-01,5.60E+00,8.28E+01,1.00E+03,-9.67E-01,1.50E+01,2.61E+00,2.00E+00
5.93E+04,2.44E+02,5.81E-01,3.42E+00,5.88E+00,2.04E+02,1.17E+03,1.20E+00,2.52E+00,4.97E+00,1.00E+00
5.93E+04,1.42E+01,2.14E-02,1.91E-01,8.91E+00,2.07E+02,1.06E+03,2.38E+00,8.48E+00,9.41E+00,2.00E+00
5.93E+04,1.11E+03,5.74E-01,9.12E+00,1.59E+01,4.33E+02,1.11E+03,2.37E+00,-4.67E+00,-5.69E-01,1.00E+00
5.93E+04,7.90E+01,2.07E-01,1.71E+00,8.27E+00,9.16E+01,1.00E+03,1.59E+00,9.89E+00,4.24E+00,2.00E+00
5.93E+04,8.33E+02,1.47E+00,1.23E+01,8.39E+00,1.93E+02,1.07E+03,2.52E+00,-2.48E+00,2.84E+00,1.00E+00
5.93E+04,2.47E+01,2.94E-02,2.92E-01,9.93E+00,7.70E+01,1.00E+03,2.66E+00,1.52E+01,2.59E+00,2.00E+00
5.93E+04,1.05E+02,2.74E-01,2.93E+00,1.07E+01,1.01E+02,1.01E+03,1.71E+00,9.67E+00,4.30E+00,2.00E+00
5.93E+04,7.67E+02,1.07E+00,1.07E+01,1.00E+01,3.04E+02,1.36E+03,1.78E+00,-2.54E+00,4.26E+00,1.00E+00
5.93E+04,1.26E+02,1.29E-01,1.22E+00,9.43E+00,2.37E+02,1.12E+03,-8.48E-01,5.86E+00,6.51E+00,2.00E+00
5.93E+04,1.33E+01,5.81E-02,1.98E-01,3.40E+00,1.05E+02,1.00E+03,1.99E+00,1.44E+01,7.39E+00,2.00E+00
5.93E+04,9.07E+00,2.27E-02,1.01E-01,4.43E+00,1.16E+02,1.00E+03,1.57E+00,1.44E+01,7.40E+00,2.00E+00
5.93E+04,2.87E+02,5.43E-01,6.40E+00,1.18E+01,1.25E+02,1.04E+03,2.08E+00,1.37E+00,1.81E+00,1.00E+00
5.93E+04,7.49E+01,1.02E-01,1.59E+00,1.57E+01,1.63E+02,1.12E+03,2.88E+00,6.27E+00,7.40E+00,2.00E+00
5.93E+04,2.95E+02,2.40E-01,3.20E+00,1.33E+01,3.18E+02,1.13E+03,2.61E+00,6.30E-01,5.60E+00,1.00E+00
5.93E+04,1.21E+03,5.90E-01,1.04E+01,1.76E+01,4.25E+02,1.24E+03,1.41E+00,-4.68E+00,-5.82E-01,1.00E+00
5.93E+04,2.70E+01,3.50E-02,3.67E-01,1.04E+01,1.84E+02,1.05E+03,2.18E+00,8.86E+00,9.31E+00,2.00E+00
5.93E+04,3.16E+02,1.27E+00,6.88E+00,5.41E+00,1.18E+02,1.06E+03,2.21E+00,1.12E+00,2.02E+00,1.00E+00
5.93E+04,2.68E+02,4.10E-01,3.63E+00,8.85E+00,1.73E+02,1.16E+03,2.09E+00,2.36E+00,4.85E+00,1.00E+00
5.93E+04,8.56E+01,2.10E-01,1.86E+00,8.84E+00,1.25E+02,1.05E+03,1.93E+00,9.13E+00,4.92E+00,2.00E+00
5.93E+04,2.91E+02,8.44E-01,6.02E+00,7.13E+00,1.28E+02,1.06E+03,2.44E+00,1.36E+00,1.81E+00,1.00E+00
5.93E+04,1.63E+02,3.25E-01,2.73E+00,8.39E+00,1.66E+02,1.06E+03,1.86E+00,6.80E+00,4.76E+00,2.00E+00
5.93E+04,2.61E+01,7.06E-02,5.84E-01,8.27E+00,1.09E+02,1.00E+03,2.80E+00,1.44E+01,7.47E+00,2.00E+00
5.93E+04,2.15E+02,4.50E-01,1.95E+00,4.35E+00,2.33E+02,1.15E+03,2.98E+00,2.62E+00,5.09E+00,1.00E+00
5.93E+04,1.74E+01,3.31E-02,1.75E-01,5.28E+00,1.30E+02,1.06E+03,1.53E+00,1.29E+01,7.41E+00,2.00E+00
5.93E+04,8.52E+00,1.20E-02,4.51E-02,3.76E+00,1.45E+02,1.01E+03,1.67E+00,1.43E+01,8.07E+00,2.00E+00
5.93E+04,1.25E+02,7.46E-02,7.18E-01,9.63E+00,4.23E+02,1.35E+03,2.34E+00,-8.22E-01,1.07E+01,0.00E+00
5.93E+04,4.35E+02,7.35E-01,7.69E+00,1.05E+01,1.51E+02,1.03E+03,2.76E+00,3.13E-01,2.86E+00,1.00E+00
5.93E+04,7.01E+02,5.23E-01,5.43E+00,1.04E+01,4.16E+02,1.24E+03,2.71E+00,-2.34E+00,4.06E+00,1.00E+00
5.93E+04,4.12E+02,2.22E-01,3.14E+00,1.42E+01,4.77E+02,1.35E+03,2.82E+00,-2.20E+00,4.94E+00,1.00E+00
5.93E+04,1.41E+01,6.48E-02,4.19E-01,6.45E+00,8.86E+01,1.03E+03,2.14E+00,1.45E+01,3.58E+00,2.00E+00
5.93E+04,1.43E+01,1.97E-02,1.55E-01,7.84E+00,1.75E+02,1.02E+03,2.43E+00,1.12E+01,9.88E+00,2.00E+00
5.93E+04,2.59E+01,5.33E-02,4.35E-01,8.16E+00,1.36E+02,1.03E+03,1.48E+00,1.33E+01,7.92E+00,2.00E+00
5.93E+04,5.70E+01,1.38E-01,1.13E+00,8.19E+00,8.84E+01,1.03E+03,1.35E+00,1.05E+01,3.92E+00,2.00E+00
5.93E+04,4.05E+01,5.10E-02,2.16E-01,4.23E+00,2.62E+02,1.13E+03,1.56E+00,5.14E+00,1.06E+01,0.00E+00
5.93E+04,7.00E+01,7.33E-02,7.28E-01,9.94E+00,1.99E+02,1.07E+03,1.54E+00,8.22E+00,8.45E+00,2.00E+00
5.93E+04,6.55E+02,1.48E+00,4.71E+00,3.18E+00,3.02E+02,1.23E+03,2.45E-01,-2.41E+00,4.14E+00,1.00E+00
5.93E+04,1.08E+01,5.54E-02,2.42E-01,4.37E+00,5.96E+01,1.03E+03,2.51E+00,1.61E+01,2.92E+00,2.00E+00
5.93E+04,1.57E+02,2.15E-01,2.07E+00,9.64E+00,2.24E+02,1.07E+03,9.57E-01,6.48E+00,5.24E+00,2.00E+00
5.93E+04,2.35E+01,8.18E-02,3.27E-01,4.00E+00,1.80E+02,1.48E+03,5.52E-01,-6.03E+00,1.09E+01,0.00E+00
5.93E+04,2.14E+02,4.20E-01,2.57E+00,6.11E+00,2.03E+02,1.13E+03,-9.14E-01,2.78E+00,5.06E+00,1.00E+00
5.93E+04,3.21E+01,5.38E-02,6.58E-01,1.23E+01,1.70E+02,1.07E+03,2.48E+00,8.57E+00,8.04E+00,2.00E+00
5.93E+04,1.47E+02,2.77E-01,2.31E+00,8.34E+00,1.69E+02,1.07E+03,1.30E+00,6.71E+00,4.86E+00,2.00E+00
5.93E+04,1.61E+01,3.87E-02,2.80E-01,7.22E+00,1.59E+02,1.07E+03,1.98E+00,7.80E+00,1.00E+01,2.00E+00
5.93E+04,3.02E+02,3.25E-01,3.13E+00,9.62E+00,3.03E+02,1.14E+03,2.06E+00,6.25E-01,5.57E+00,1.00E+00
5.93E+04,7.60E+00,8.80E-03,6.13E-02,7.02E+00,3.29E+02,1.06E+03,2.50E+00,3.56E+00,1.32E+01,0.00E+00
5.93E+04,1.99E+01,2.46E-02,2.07E-01,8.42E+00,2.00E+02,1.07E+03,2.38E+00,8.50E+00,9.40E+00,2.00E+00
5.93E+04,1.85E+02,2.33E-01,3.26E+00,1.40E+01,1.56E+02,1.03E+03,1.08E+00,7.17E+00,3.87E+00,2.00E+00
5.93E+04,7.80E+00,9.30E-03,5.41E-02,5.87E+00,2.58E+02,1.14E+03,1.92E+00,5.26E+00,1.07E+01,0.00E+00
5.93E+04,1.22E+01,1.65E-02,9.02E-02,5.46E+00,2.10E+02,1.14E+03,-2.00E+00,5.92E+00,1.04E+01,0.00E+00
5.93E+04,1.61E+01,1.87E-02,1.38E-01,7.37E+00,2.29E+02,1.14E+03,2.46E+00,5.82E+00,1.04E+01,0.00E+00
5.93E+04,9.50E+00,1.18E-02,6.18E-02,5.25E+00,1.89E+02,1.03E+03,2.24E+00,1.10E+01,9.90E+00,2.00E+00
5.93E+04,1.16E+02,1.03E-01,9.43E-01,9.11E+00,3.65E+02,1.25E+03,2.56E+00,-7.35E-01,8.14E+00,0.00E+00
5.93E+04,7.03E+01,1.16E-01,6.07E-01,5.25E+00,2.07E+02,1.45E+03,2.45E+00,-5.92E+00,1.10E+01,0.00E+00
5.93E+04,5.80E+01,6.83E-02,6.07E-01,8.88E+00,2.10E+02,1.02E+03,2.05E+00,9.38E+00,8.72E+00,2.00E+00
5.93E+04,9.60E+00,1.12E-02,9.86E-02,8.83E+00,1.56E+02,1.02E+03,-1.85E+00,1.18E+01,9.63E+00,2.00E+00
5.93E+04,1.63E+01,2.69E-02,1.40E-01,5.21E+00,8.52E+01,1.02E+03,-1.60E+00,1.46E+01,3.53E+00,2.00E+00
5.93E+04,1.83E+01,1.78E-02,1.70E-01,9.58E+00,1.32E+02,1.00E+03,2.02E+00,1.43E+01,7.99E+00,2.00E+00
5.93E+04,9.78E+00,1.90E-02,8.66E-02,4.54E+00,2.33E+02,1.11E+03,1.96E+00,6.61E+00,9.72E+00,2.00E+00
5.93E+04,3.05E+02,9.11E-01,6.55E+00,7.19E+00,1.24E+02,1.04E+03,1.60E+00,1.23E+00,1.94E+00,1.00E+00
5.93E+04,2.79E+01,5.12E-02,4.70E-01,9.19E+00,5.97E+01,1.02E+03,1.54E+00,1.59E+01,2.62E+00,2.00E+00
5.93E+04,3.04E+01,2.32E-02,2.15E-01,9.28E+00,2.78E+02,1.08E+03,2.11E+00,4.56E+00,1.28E+01,0.00E+00
5.93E+04,3.20E+01,2.54E-02,3.11E-01,1.22E+01,2.16E+02,1.02E+03,2.00E+00,1.05E+01,9.71E+00,2.00E+00
5.93E+04,9.06E+01,1.42E-01,1.02E+00,7.22E+00,2.48E+02,1.15E+03,-1.19E+00,5.84E+00,6.69E+00,2.00E+00
5.93E+04,4.04E+01,5.68E-02,3.67E-01,6.46E+00,2.55E+02,1.15E+03,1.25E+00,5.17E+00,1.06E+01,0.00E+00
5.93E+04,5.42E+02,7.71E-01,7.42E+00,9.63E+00,2.60E+02,1.15E+03,1.61E+00,-1.03E+00,3.79E+00,1.00E+00
5.93E+04,1.65E+01,4.00E-02,2.25E-01,5.63E+00,1.15E+02,1.02E+03,1.79E+00,1.42E+01,7.34E+00,2.00E+00
5.93E+04,1.25E+02,1.99E-01,1.15E+00,5.79E+00,2.18E+02,1.15E+03,-1.31E+00,5.79E+00,6.54E+00,2.00E+00
5.93E+04,1.68E+02,1.97E-01,2.90E+00,1.47E+01,1.98E+02,1.05E+03,1.57E+00,6.54E+00,5.06E+00,2.00E+00
5.93E+04,2.59E+01,8.62E-02,5.66E-01,6.55E+00,7.63E+01,1.02E+03,-1.14E+00,1.54E+01,3.09E+00,2.00E+00
5.93E+04,1.80E+01,5.15E-02,4.38E-01,8.51E+00,8.53E+01,1.02E+03,-1.96E+00,1.46E+01,3.52E+00,2.00E+00
5.93E+04,1.30E+01,7.30E-02,3.72E-01,5.10E+00,5.41E+01,1.02E+03,1.32E+00,1.65E+01,2.43E+00,2.00E+00
5.93E+04,1.31E+02,1.10E-01,1.41E+00,1.28E+01,3.17E+02,1.15E+03,2.36E+00,5.44E-01,7.82E+00,0.00E+00
5.93E+04,4.21E+01,4.34E-02,2.96E-01,6.82E+00,2.66E+02,1.05E+03,4.87E-01,4.96E+00,1.31E+01,0.00E+00
5.93E+04,1.11E+01,2.45E-02,6.98E-02,2.85E+00,2.00E+02,1.37E+03,2.59E+00,-4.88E+00,1.08E+01,0.00E+00
5.93E+04,5.21E+02,9.22E-01,6.29E+00,6.82E+00,1.94E+02,1.03E+03,1.83E+00,-6.77E-01,3.63E+00,1.00E+00
5.93E+04,3.46E+01,5.07E-02,6.53E-01,1.29E+01,1.39E+02,1.05E+03,-1.74E+00,1.29E+01,7.69E+00,2.00E+00
5.93E+04,2.03E+01,7.54E-02,4.78E-01,6.34E+00,8.50E+01,1.02E+03,2.35E+00,1.46E+01,3.52E+00,2.00E+00
5.93E+04,5.93E+02,6.86E-01,1.09E+01,1.58E+01,2.62E+02,1.15E+03,1.75E+00,-1.17E+00,3.74E+00,1.00E+00
5.93E+04,3.81E+01,1.40E-01,1.37E+00,9.79E+00,8.14E+01,1.03E+03,-1.25E+00,1.05E+01,3.80E+00,2.00E+00
5.93E+04,5.68E+01,2.00E-01,3.65E+00,1.83E+01,6.99E+01,1.02E+03,1.49E+00,1.04E+01,3.81E+00,2.00E+00
5.93E+04,2.96E+02,3.48E-01,2.55E+00,7.35E+00,3.57E+02,1.37E+03,2.39E+00,-1.42E+00,7.48E+00,1.00E+00
5.93E+04,1.32E+01,1.92E-02,1.23E-01,6.40E+00,2.34E+02,1.06E+03,1.56E+00,7.56E+00,9.09E+00,2.00E+00
5.93E+04,2.12E+02,2.68E-01,1.57E+00,5.87E+00,2.99E+02,1.38E+03,2.16E+00,-3.91E+00,9.20E+00,0.00E+00
5.93E+04,2.92E+01,1.54E-02,1.76E-01,1.15E+01,4.44E+02,1.06E+03,-1.72E+00,2.99E+00,1.34E+01,0.00E+00
5.93E+04,2.73E+01,2.70E-02,1.67E-01,6.16E+00,3.49E+02,1.00E+03,1.43E+00,3.54E+00,1.35E+01,0.00E+00
5.93E+04,2.55E+02,2.17E-01,1.68E+00,7.73E+00,3.70E+02,1.24E+03,2.29E+00,-1.09E+00,7.06E+00,1.00E+00
5.93E+04,1.26E+02,1.23E-01,1.06E+00,8.58E+00,2.58E+02,1.14E+03,-1.46E+00,5.85E+00,6.56E+00,2.00E+00
5.93E+04,2.34E+01,8.11E-02,7.47E-01,9.21E+00,9.72E+01,1.01E+03,1.86E+00,1.47E+01,3.39E+00,2.00E+00
5.93E+04,5.85E+01,2.31E-01,8.82E-01,3.81E+00,1.31E+02,1.04E+03,2.43E+00,1.16E+01,6.46E+00,2.00E+00
5.93E+04,1.47E+02,1.51E-01,1.14E+00,7.52E+00,3.17E+02,1.38E+03,1.19E+00,-4.11E+00,9.53E+00,0.00E+00
5.93E+04,2.07E+01,2.75E-02,2.27E-01,8.26E+00,1.90E+02,1.06E+03,1.62E+00,8.63E+00,9.41E+00,2.00E+00
5.93E+04,8.21E+01,1.18E-01,1.43E+00,1.21E+01,1.53E+02,1.03E+03,1.75E+00,8.43E+00,4.94E+00,2.00E+00
5.93E+04,1.57E+02,3.28E-01,2.25E+00,6.85E+00,1.60E+02,1.06E+03,1.84E+00,6.80E+00,4.78E+00,2.00E+00
5.93E+04,1.98E+01,2.93E-02,2.99E-01,1.03E+01,6.99E+01,1.01E+03,2.02E+00,1.56E+01,2.52E+00,2.00E+00
5.93E+04,2.01E+01,1.76E-02,8.82E-02,5.00E+00,3.90E+02,1.19E+03,-9.79E-01,2.22E+00,1.24E+01,0.00E+00
5.93E+04,3.04E+01,6.98E-02,4.41E-01,6.32E+00,1.80E+02,1.06E+03,-1.72E+00,8.74E+00,9.34E+00,2.00E+00
5.93E+04,1.76E+01,7.18E-02,4.27E-01,5.95E+00,7.01E+01,1.02E+03,1.74E+00,1.56E+01,3.03E+00,2.00E+00
5.93E+04,1.39E+02,2.00E-01,3.13E+00,1.57E+01,1.44E+02,1.03E+03,8.47E-01,7.68E+00,4.43E+00,2.00E+00
5.93E+04,4.17E+01,5.92E-02,3.83E-01,6.46E+00,2.55E+02,1.13E+03,-1.62E+00,5.14E+00,1.06E+01,0.00E+00
5.93E+04,5.02E+01,5.65E-02,7.92E-01,1.40E+01,1.87E+02,1.06E+03,8.78E-01,8.50E+00,8.22E+00,2.00E+00
5.93E+04,8.80E+02,6.76E-01,6.54E+00,9.67E+00,3.85E+02,1.20E+03,2.04E+00,-2.57E+00,3.20E+00,1.00E+00
5.93E+04,3.37E+02,5.24E-01,6.63E+00,1.26E+01,1.64E+02,1.04E+03,1.97E+00,8.24E-01,2.36E+00,1.00E+00
5.93E+04,5.16E+02,7.02E-01,3.14E+00,4.47E+00,3.65E+02,1.33E+03,1.83E+00,-2.33E+00,4.80E+00,1.00E+00
5.93E+04,5.66E+01,8.70E-02,5.24E-01,6.03E+00,2.37E+02,1.47E+03,1.94E+00,-5.94E+00,1.14E+01,0.00E+00
5.93E+04,5.66E+01,4.00E-02,3.97E-01,9.93E+00,3.07E+02,1.06E+03,-7.93E-01,3.95E+00,1.27E+01,0.00E+00
5.93E+04,1.13E+02,3.50E-01,2.43E+00,6.95E+00,9.35E+01,1.04E+03,2.31E+00,9.01E+00,4.14E+00,2.00E+00
5.93E+04,2.41E+01,9.31E-02,1.04E+00,1.12E+01,1.01E+02,1.04E+03,2.08E+00,1.36E+01,5.69E+00,2.00E+00
5.93E+04,2.39E+02,4.31E-01,3.54E+00,8.21E+00,1.60E+02,1.03E+03,2.08E+00,1.72E+00,1.96E+00,1.00E+00
5.93E+04,8.13E+02,9.58E-01,9.59E+00,1.00E+01,2.36E+02,1.07E+03,1.91E+00,-2.48E+00,2.86E+00,1.00E+00
5.93E+04,2.98E+02,5.91E-01,8.33E+00,1.41E+01,1.34E+02,1.00E+03,2.21E+00,1.31E+00,1.92E+00,1.00E+00
5.93E+04,2.93E+02,7.62E-01,1.06E+01,1.40E+01,1.10E+02,1.01E+03,9.40E-01,1.30E+00,1.92E+00,1.00E+00
5.93E+04,1.43E+02,6.81E-01,4.76E+00,6.99E+00,7.29E+01,1.00E+03,1.26E+00,9.03E+00,3.73E+00,2.00E+00
5.93E+04,8.49E+00,4.88E-02,1.25E-01,2.55E+00,6.08E+01,1.47E+03,2.41E+00,-5.84E+00,1.03E+01,0.00E+00
5.93E+04,8.78E+02,1.68E+00,2.02E+01,1.20E+01,1.72E+02,1.06E+03,1.31E+00,-2.48E+00,2.83E+00,1.00E+00
5.93E+04,2.91E+01,7.41E-02,6.85E-01,9.25E+00,8.40E+01,1.02E+03,-1.68E+00,1.47E+01,3.36E+00,2.00E+00
5.93E+04,1.78E+02,5.58E-01,3.93E+00,7.05E+00,9.92E+01,1.03E+03,2.19E+00,7.96E+00,3.77E+00,2.00E+00
5.93E+04,2.67E+01,1.04E-01,1.06E+00,1.01E+01,4.68E+01,1.01E+03,2.08E+00,1.63E+01,2.40E+00,2.00E+00
5.93E+04,4.39E+02,8.09E-01,6.37E+00,7.87E+00,1.94E+02,1.42E+03,2.54E+00,-2.43E+00,5.24E+00,1.00E+00
5.93E+04,6.95E+01,2.19E-01,1.71E+00,7.80E+00,9.33E+01,1.01E+03,2.50E+00,1.00E+01,4.27E+00,2.00E+00
5.93E+04,2.41E+01,3.15E-02,2.42E-01,7.68E+00,1.54E+02,1.09E+03,1.91E+00,7.76E+00,1.00E+01,2.00E+00
5.93E+04,1.08E+02,2.16E-01,2.44E+00,1.13E+01,1.37E+02,1.02E+03,1.92E+00,8.41E+00,4.81E+00,2.00E+00
5.93E+04,2.77E+01,4.32E-02,3.26E-01,7.55E+00,1.45E+02,1.04E+03,1.68E+00,1.31E+01,7.91E+00,2.00E+00
5.93E+04,5.59E+02,6.96E-01,8.38E+00,1.20E+01,2.57E+02,1.40E+03,-1.07E+00,-2.61E+00,4.52E+00,1.00E+00
5.93E+04,2.93E+01,6.02E-02,5.96E-01,9.90E+00,1.32E+02,1.01E+03,2.53E+00,1.35E+01,7.90E+00,2.00E+00
5.93E+04,2.00E+01,4.99E-02,3.20E-01,6.41E+00,1.40E+02,1.04E+03,2.41E+00,1.30E+01,7.89E+00,2.00E+00
5.93E+04,8.36E+00,1.46E-02,8.82E-02,6.07E+00,1.79E+02,1.10E+03,2.06E+00,7.26E+00,9.95E+00,2.00E+00
5.93E+04,5.29E+02,3.31E-01,3.98E+00,1.20E+01,4.38E+02,1.31E+03,1.37E+00,-2.30E+00,4.74E+00,1.00E+00
5.93E+04,1.56E+01,1.09E-02,7.38E-02,6.78E+00,4.40E+02,1.11E+03,1.75E+00,1.95E+00,1.33E+01,0.00E+00
5.93E+04,1.89E+01,4.13E-02,3.38E-01,8.18E+00,1.31E+02,1.02E+03,2.19E+00,1.35E+01,7.83E+00,2.00E+00
5.93E+04,2.89E+02,8.03E-01,9.75E+00,1.21E+01,1.09E+02,1.08E+03,1.68E+00,1.44E+00,1.69E+00,1.00E+00
5.93E+04,2.71E+02,8.13E-01,5.68E+00,6.99E+00,1.26E+02,1.08E+03,2.25E+00,1.48E+00,1.68E+00,1.00E+00
5.93E+04,7.75E+01,2.33E-01,9.96E-01,4.28E+00,1.52E+02,1.08E+03,-1.36E+00,8.64E+00,7.57E+00,2.00E+00
5.93E+04,4.53E+01,8.19E-02,6.94E-01,8.47E+00,1.18E+02,1.02E+03,1.28E+00,1.19E+01,5.99E+00,2.00E+00
5.93E+04,5.68E+02,1.10E+00,4.95E+00,4.49E+00,2.96E+02,1.40E+03,1.97E+00,-2.58E+00,4.53E+00,1.00E+00
5.93E+04,3.91E+02,2.38E-01,3.81E+00,1.60E+01,3.22E+02,1.36E+03,1.12E+00,-2.30E+00,5.33E+00,1.00E+00
5.93E+04,1.89E+01,3.82E-02,4.45E-01,1.16E+01,6.67E+01,1.03E+03,2.06E+00,1.57E+01,3.15E+00,2.00E+00
5.93E+04,3.37E+02,9.20E-01,3.34E+00,3.63E+00,2.21E+02,1.10E+03,2.52E+00,7.69E-01,4.83E+00,1.00E+00
5.93E+04,1.52E+01,2.21E-02,1.97E-01,8.94E+00,1.93E+02,1.11E+03,1.75E+00,7.13E+00,9.90E+00,2.00E+00
5.93E+04,1.53E+02,4.03E-01,1.56E+00,3.86E+00,1.95E+02,1.37E+03,-1.74E+00,-4.52E+00,9.69E+00,0.00E+00
5.93E+04,5.90E+01,9.10E-02,5.73E-01,6.29E+00,2.18E+02,1.10E+03,9.46E-01,6.45E+00,8.42E+00,2.00E+00
5.93E+04,1.05E+01,1.31E-02,5.65E-02,4.32E+00,3.64E+02,1.37E+03,-2.00E+00,-1.84E+00,1.10E+01,0.00E+00
5.93E+04,2.69E+01,4.66E-02,1.79E-01,3.85E+00,1.32E+02,1.37E+03,2.35E+00,-5.32E+00,1.08E+01,0.00E+00
5.93E+04,8.84E+00,2.37E-02,2.55E-01,1.08E+01,6.82E+01,1.02E+03,-1.55E+00,1.56E+01,3.06E+00,2.00E+00
5.93E+04,2.58E+01,4.77E-02,6.48E-01,1.36E+01,9.13E+01,1.02E+03,-1.68E+00,1.47E+01,3.42E+00,2.00E+00
5.93E+04,1.90E+01,4.26E-02,1.99E-01,4.66E+00,1.46E+02,1.04E+03,2.58E+00,1.30E+01,7.91E+00,2.00E+00
5.93E+04,3.94E+01,1.13E-01,5.19E-01,4.58E+00,1.32E+02,1.03E+03,-1.26E+00,1.19E+01,6.26E+00,2.00E+00
5.93E+04,1.09E+02,4.55E-01,4.36E+00,9.59E+00,6.63E+01,1.03E+03,1.67E+00,9.32E+00,3.88E+00,2.00E+00
5.93E+04,4.49E+01,4.24E-02,7.43E-01,1.75E+01,1.96E+02,1.11E+03,-1.55E+00,6.32E+00,7.89E+00,2.00E+00
5.93E+04,2.32E+01,1.00E-01,8.62E-01,8.60E+00,8.97E+01,1.02E+03,1.94E+00,1.47E+01,3.45E+00,2.00E+00
5.93E+04,8.23E+01,4.43E-02,6.19E-01,1.40E+01,3.99E+02,1.11E+03,-1.44E+00,2.33E+00,1.34E+01,0.00E+00
5.93E+04,8.26E+01,1.89E-01,1.66E+00,8.79E+00,1.27E+02,1.02E+03,1.47E+00,9.42E+00,4.72E+00,2.00E+00
5.93E+04,1.80E+03,1.67E+00,1.36E+01,8.10E+00,4.84E+02,1.08E+03,1.65E+00,-5.11E+00,-5.80E-01,1.00E+00
5.93E+04,7.68E+01,7.17E-02,6.29E-01,8.77E+00,2.47E+02,1.11E+03,1.85E+00,6.50E+00,8.68E+00,2.00E+00
5.93E+04,2.17E+01,7.28E-02,3.14E-01,4.32E+00,1.07E+02,1.02E+03,2.08E+00,1.43E+01,7.28E+00,2.00E+00
5.93E+04,2.10E+02,5.51E-01,5.02E+00,9.11E+00,1.05E+02,1.04E+03,1.12E+00,7.85E+00,3.71E+00,2.00E+00
5.93E+04,1.70E+01,2.27E-02,2.00E-01,8.82E+00,1.66E+02,1.02E+03,1.15E+00,1.17E+01,9.73E+00,2.00E+00
5.93E+04,5.36E+01,1.07E-01,4.05E-01,3.80E+00,2.47E+02,1.11E+03,2.11E+00,6.50E+00,8.71E+00,2.00E+00
5.93E+04,1.24E+01,2.29E-02,1.03E-01,4.49E+00,2.09E+02,1.08E+03,1.96E+00,7.55E+00,9.19E+00,2.00E+00
5.93E+04,2.22E+01,4.43E-02,2.99E-01,6.75E+00,4.57E+01,1.02E+03,2.09E+00,1.65E+01,2.40E+00,2.00E+00
5.93E+04,9.60E+00,9.90E-03,6.40E-02,6.45E+00,3.47E+02,1.00E+03,1.05E+00,3.55E+00,1.35E+01,0.00E+00
5.93E+04,1.77E+02,2.11E-01,1.96E+00,9.31E+00,2.49E+02,1.13E+03,-1.41E+00,5.74E+00,6.03E+00,2.00E+00
5.93E+04,1.59E+02,2.22E-01,3.53E+00,1.59E+01,1.69E+02,1.02E+03,2.04E+00,7.20E+00,3.99E+00,2.00E+00
5.93E+04,8.79E+02,4.07E+00,1.49E+01,3.66E+00,1.99E+02,1.13E+03,2.25E+00,-2.48E+00,2.83E+00,1.00E+00
5.93E+04,1.25E+01,1.01E-02,7.31E-02,7.29E+00,1.87E+02,1.02E+03,1.11E+00,1.10E+01,9.92E+00,2.00E+00
5.93E+04,4.35E+01,2.59E-02,2.34E-01,9.05E+00,4.53E+02,1.31E+03,1.79E+00,-2.74E-01,1.13E+01,0.00E+00
5.93E+04,2.44E+02,3.49E-01,3.38E+00,9.68E+00,2.49E+02,1.31E+03,1.23E+00,-3.82E+00,9.07E+00,0.00E+00
5.93E+04,4.88E+02,2.92E-01,4.77E+00,1.64E+01,3.47E+02,1.13E+03,1.90E+00,-1.02E+00,4.03E+00,1.00E+00
5.93E+04,1.58E+01,3.07E-02,1.94E-01,6.30E+00,8.30E+01,1.00E+03,1.97E+00,1.49E+01,2.59E+00,2.00E+00
5.93E+04,1.37E+01,2.62E-02,1.93E-01,7.38E+00,1.56E+02,1.02E+03,-1.08E+00,1.18E+01,9.64E+00,2.00E+00
5.93E+04,1.58E+01,3.68E-02,1.73E-01,4.71E+00,1.74E+02,1.02E+03,1.56E+00,1.13E+01,9.85E+00,2.00E+00
5.93E+04,4.78E+01,5.20E-02,2.22E-01,4.27E+00,3.13E+02,1.31E+03,2.11E+00,9.39E-01,1.11E+01,0.00E+00
5.93E+04,3.94E+02,4.67E-01,6.79E+00,1.45E+01,2.10E+02,1.13E+03,1.38E+00,5.56E-01,4.67E+00,1.00E+00
5.93E+04,9.27E+01,2.72E-01,1.46E+00,5.35E+00,1.48E+02,1.04E+03,1.30E+00,8.41E+00,4.92E+00,2.00E+00
5.93E+04,3.36E+01,3.46E-02,2.95E-01,8.56E+00,2.42E+02,1.13E+03,1.31E+00,5.25E+00,1.05E+01,0.00E+00
5.93E+04,1.62E+01,2.10E-02,1.16E-01,5.52E+00,1.16E+02,1.02E+03,2.54E+00,1.42E+01,7.34E+00,2.00E+00
5.93E+04,1.49E+01,2.67E-02,2.29E-01,8.57E+00,1.55E+02,1.04E+03,1.98E+00,1.19E+01,9.29E+00,2.00E+00
5.93E+04,2.42E+01,3.42E-02,2.69E-01,7.85E+00,1.09E+02,1.00E+03,2.12E+00,1.44E+01,7.46E+00,2.00E+00
5.93E+04,6.82E+01,3.63E-02,4.24E-01,1.17E+01,4.38E+02,1.13E+03,1.61E+00,2.23E+00,1.34E+01,0.00E+00
5.93E+04,3.50E+02,4.55E-01,3.26E+00,7.18E+00,3.24E+02,1.33E+03,1.56E+00,-2.25E+00,5.38E+00,1.00E+00
5.93E+04,1.05E+02,1.44E-01,9.94E-01,6.90E+00,2.19E+02,1.13E+03,9.63E-01,5.91E+00,6.68E+00,2.00E+00
5.93E+04,4.95E+02,6.22E-01,6.53E+00,1.05E+01,2.15E+02,1.16E+03,-1.39E+00,-8.37E-01,3.75E+00,1.00E+00
5.93E+04,1.29E+02,1.89E-01,3.77E+00,2.00E+01,1.25E+02,1.01E+03,1.01E+00,8.16E+00,4.36E+00,2.00E+00
5.93E+04,1.02E+03,1.21E+00,1.21E+01,9.97E+00,2.23E+02,1.13E+03,2.06E+00,-4.54E+00,-4.27E-01,1.00E+00
5.93E+04,1.52E+02,1.33E-01,2.88E+00,2.17E+01,1.81E+02,1.06E+03,1.92E+00,6.69E+00,4.89E+00,2.00E+00
5.93E+04,2.18E+02,2.31E-01,2.32E+00,1.00E+01,1.98E+02,1.13E+03,1.77E+00,2.77E+00,5.05E+00,1.00E+00
5.93E+04,5.12E+01,6.06E-02,7.03E-01,1.16E+01,1.79E+02,1.07E+03,1.68E+00,8.52E+00,8.08E+00,2.00E+00
5.93E+04,1.76E+01,3.23E-02,1.82E-01,5.62E+00,7.02E+01,1.00E+03,2.05E+00,1.56E+01,2.54E+00,2.00E+00
5.93E+04,9.23E+01,2.72E-01,1.97E+00,7.27E+00,9.33E+01,1.01E+03,1.85E+00,9.72E+00,4.28E+00,2.00E+00
5.93E+04,4.37E+01,4.45E-02,4.56E-01,1.02E+01,2.27E+02,1.13E+03,-1.44E+00,5.38E+00,1.03E+01,0.00E+00
5.93E+04,4.70E+02,9.08E-01,9.18E+00,1.01E+01,1.81E+02,1.06E+03,1.21E+00,-4.83E-01,3.55E+00,1.00E+00
5.93E+04,1.51E+02,3.00E-01,2.68E+00,8.93E+00,1.63E+02,1.06E+03,2.21E+00,6.80E+00,4.78E+00,2.00E+00
5.93E+04,1.10E+02,2.73E-01,3.33E+00,1.22E+01,7.76E+01,1.01E+03,2.30E+00,9.22E+00,3.80E+00,2.00E+00
5.93E+04,6.71E+01,7.22E-02,9.25E-01,1.28E+01,2.25E+02,1.06E+03,1.85E+00,8.15E+00,8.48E+00,2.00E+00
5.93E+04,5.63E+01,4.74E-02,3.08E-01,6.52E+00,4.26E+02,1.25E+03,1.31E+00,8.94E-01,1.22E+01,0.00E+00
5.93E+04,1.50E+01,2.06E-02,1.51E-01,7.34E+00,1.59E+02,1.03E+03,7.69E-01,1.19E+01,9.52E+00,2.00E+00
5.93E+04,1.12E+02,6.54E-02,6.26E-01,9.57E+00,4.11E+02,1.25E+03,1.80E+00,-6.20E-01,7.91E+00,0.00E+00
5.93E+04,1.36E+01,3.34E-02,2.09E-01,6.23E+00,1.08E+02,1.01E+03,2.09E+00,1.44E+01,7.33E+00,2.00E+00
5.93E+04,7.80E+00,7.50E-03,7.87E-02,1.06E+01,3.28E+02,1.35E+03,1.45E+00,-1.85E+00,1.10E+01,0.00E+00
5.93E+04,9.99E+02,9.90E-01,8.00E+00,8.08E+00,3.39E+02,1.30E+03,1.48E+00,-2.79E+00,3.18E+00,1.00E+00
5.93E+04,6.42E+02,9.69E-01,7.18E+00,7.41E+00,3.57E+02,1.30E+03,1.36E+00,-2.47E+00,4.19E+00,1.00E+00
5.93E+04,4.96E+02,8.63E-01,3.92E+00,4.55E+00,3.61E+02,1.42E+03,2.34E+00,-2.41E+00,5.05E+00,1.00E+00
5.93E+04,2.41E+01,3.20E-02,2.41E-01,7.55E+00,9.30E+01,1.02E+03,1.34E+00,1.47E+01,3.43E+00,2.00E+00
5.93E+04,1.79E+01,1.87E-02,1.36E-01,7.24E+00,1.25E+02,1.03E+03,1.32E+00,1.33E+01,6.90E+00,2.00E+00
5.93E+04,2.44E+01,6.42E-02,3.78E-01,5.90E+00,1.50E+02,1.06E+03,2.26E+00,1.28E+01,7.62E+00,2.00E+00
5.93E+04,1.78E+02,2.41E-01,3.52E+00,1.46E+01,1.61E+02,1.06E+03,9.38E-01,6.86E+00,4.70E+00,2.00E+00
5.93E+04,2.29E+01,2.08E-02,1.60E-01,7.64E+00,1.32E+02,1.02E+03,2.47E+00,1.34E+01,7.90E+00,2.00E+00
5.93E+04,8.72E+01,1.21E-01,1.04E+00,8.59E+00,1.40E+02,1.00E+03,2.00E+00,8.59E+00,4.85E+00,2.00E+00
5.93E+04,6.03E+01,5.09E-02,3.26E-01,6.41E+00,3.50E+02,1.38E+03,1.35E+00,-1.70E+00,1.10E+01,0.00E+00
5.93E+04,2.34E+01,5.95E-02,3.52E-01,5.91E+00,1.61E+02,1.00E+03,8.60E-01,1.17E+01,9.74E+00,2.00E+00
5.93E+04,7.80E+01,2.01E-01,1.46E+00,7.27E+00,1.09E+02,1.00E+03,1.70E+00,9.76E+00,4.34E+00,2.00E+00
5.93E+04,2.38E+01,1.39E-02,1.80E-01,1.29E+01,2.86E+02,1.00E+03,2.20E+00,5.25E+00,1.32E+01,0.00E+00
5.93E+04,1.84E+02,2.71E-01,3.30E+00,1.22E+01,1.59E+02,1.01E+03,2.27E+00,7.17E+00,3.85E+00,2.00E+00
5.93E+04,1.43E+02,4.26E-01,1.74E+00,4.08E+00,1.58E+02,1.07E+03,1.47E+00,6.71E+00,4.86E+00,2.00E+00
5.93E+04,2.45E+01,3.25E-02,2.51E-01,7.71E+00,1.83E+02,1.00E+03,1.23E+00,1.13E+01,9.94E+00,2.00E+00
5.93E+04,2.39E+01,5.26E-02,5.66E-01,1.08E+01,1.15E+02,1.00E+03,1.31E+00,1.44E+01,7.47E+00,2.00E+00
5.93E+04,4.73E+01,8.62E-02,4.12E-01,4.78E+00,1.94E+02,1.10E+03,2.20E+00,6.32E+00,7.89E+00,2.00E+00
5.93E+04,1.63E+01,3.14E-02,2.14E-01,6.82E+00,1.40E+02,1.00E+03,1.65E+00,1.43E+01,8.04E+00,2.00E+00
5.93E+04,2.96E+01,1.61E-01,7.39E-01,4.58E+00,6.21E+01,1.00E+03,1.63E+00,1.59E+01,2.42E+00,2.00E+00
5.93E+04,9.70E+01,1.46E-01,1.34E+00,9.18E+00,1.45E+02,1.00E+03,2.17E+00,8.52E+00,4.85E+00,2.00E+00
5.93E+04,1.91E+01,2.56E-02,2.31E-01,9.01E+00,1.99E+02,1.01E+03,-1.49E+00,1.10E+01,9.90E+00,2.00E+00
5.93E+04,1.21E+02,3.87E-01,3.03E+00,7.84E+00,8.78E+01,1.00E+03,1.89E+00,9.12E+00,3.74E+00,2.00E+00
5.93E+04,2.83E+02,8.67E-01,7.05E+00,8.14E+00,1.30E+02,1.00E+03,1.79E+00,1.30E+00,1.91E+00,1.00E+00
5.93E+04,8.46E+01,6.64E-02,4.85E-01,7.30E+00,3.95E+02,1.22E+03,1.48E+00,1.24E+00,1.19E+01,0.00E+00
5.93E+04,4.29E+02,7.77E-01,6.12E+00,7.87E+00,2.40E+02,1.14E+03,-1.52E+00,3.50E-01,4.55E+00,1.00E+00
5.93E+04,9.02E+00,2.19E-02,8.37E-02,3.82E+00,1.70E+02,1.09E+03,1.38E+00,7.73E+00,9.99E+00,2.00E+00
5.93E+04,3.53E+02,2.48E-01,4.70E+00,1.90E+01,2.76E+02,1.03E+03,1.63E+00,8.36E-01,5.14E+00,1.00E+00
5.93E+04,1.96E+01,3.04E-02,2.00E-01,6.59E+00,2.24E+02,1.14E+03,-1.47E+00,5.82E+00,1.04E+01,0.00E+00
5.93E+04,1.27E+02,8.08E-02,1.97E+00,2.44E+01,2.96E+02,1.01E+03,1.13E+00,6.46E+00,5.59E+00,2.00E+00
5.93E+04,4.55E+01,5.54E-02,4.47E-01,8.08E+00,2.19E+02,1.07E+03,9.62E-01,7.70E+00,8.86E+00,2.00E+00
5.93E+04,1.34E+02,1.01E-01,1.06E+00,1.05E+01,3.18E+02,1.01E+03,2.45E+00,6.46E+00,5.58E+00,2.00E+00
5.93E+04,1.99E+02,9.10E-01,3.44E+00,3.78E+00,1.14E+02,1.05E+03,1.65E+00,7.84E+00,3.71E+00,2.00E+00
5.93E+04,1.67E+01,1.65E-02,1.85E-01,1.13E+01,1.24E+02,1.00E+03,1.47E+00,1.43E+01,7.57E+00,2.00E+00
5.93E+04,2.53E+01,4.22E-02,3.93E-01,9.30E+00,1.47E+02,1.03E+03,1.35E+00,1.33E+01,7.94E+00,2.00E+00
5.93E+04,1.61E+02,1.72E-01,1.27E+00,7.43E+00,3.03E+02,1.32E+03,1.54E+00,-4.16E+00,9.53E+00,0.00E+00
5.93E+04,1.31E+01,9.40E-03,7.87E-02,8.41E+00,2.54E+02,1.50E+03,1.46E+00,-6.00E+00,1.14E+01,0.00E+00
5.93E+04,1.60E+01,2.43E-02,1.52E-01,6.26E+00,1.88E+02,1.03E+03,1.31E+00,1.10E+01,9.89E+00,2.00E+00
5.93E+04,4.25E+01,7.28E-02,3.87E-01,5.32E+00,1.79E+02,1.44E+03,1.85E+00,-5.88E+00,1.09E+01,0.00E+00
5.93E+04,1.56E+01,3.02E-02,1.43E-01,4.71E+00,2.18E+02,1.49E+03,-1.74E+00,-5.98E+00,1.13E+01,0.00E+00
5.93E+04,7.78E+01,5.76E-02,5.76E-01,1.00E+01,3.79E+02,1.36E+03,-1.66E+00,-1.50E+00,1.10E+01,0.00E+00
5.93E+04,2.45E+01,1.38E-02,1.24E-01,9.02E+00,4.81E+02,1.15E+03,1.72E+00,1.81E+00,1.32E+01,0.00E+00
5.93E+04,3.41E+02,7.82E-01,3.88E+00,4.97E+00,2.20E+02,1.05E+03,1.95E+00,8.52E-01,4.89E+00,1.00E+00
5.93E+04,6.78E+01,3.51E-01,1.84E+00,5.24E+00,7.67E+01,1.03E+03,1.88E+00,1.04E+01,3.82E+00,2.00E+00
5.93E+04,3.63E+01,4.14E-02,2.39E-01,5.78E+00,2.56E+02,1.14E+03,2.19E+00,5.17E+00,1.06E+01,0.00E+00
5.93E+04,4.54E+02,6.45E-01,5.21E+00,8.08E+00,2.75E+02,1.36E+03,1.67E+00,-2.36E+00,5.30E+00,1.00E+00
5.93E+04,1.43E+02,1.57E-01,1.12E+00,7.18E+00,3.10E+02,1.15E+03,1.87E+00,5.40E-01,7.81E+00,0.00E+00
5.93E+04,1.11E+02,2.10E-01,1.16E+00,5.52E+00,2.39E+02,1.15E+03,1.57E+00,5.81E+00,6.63E+00,2.00E+00
5.93E+04,2.54E+01,6.77E-02,3.49E-01,5.15E+00,1.23E+02,1.03E+03,2.03E+00,1.33E+01,6.91E+00,2.00E+00
5.93E+04,3.04E+01,5.41E-02,2.56E-01,4.73E+00,2.39E+02,1.14E+03,1.39E+00,5.28E+00,1.06E+01,0.00E+00
5.93E+04,6.87E+01,1.06E-01,4.70E-01,4.42E+00,1.97E+02,1.14E+03,1.49E+00,6.04E+00,7.24E+00,2.00E+00
5.93E+04,5.90E+01,5.06E-02,2.81E-01,5.54E+00,4.02E+02,1.14E+03,1.24E-01,2.31E+00,1.34E+01,0.00E+00
5.93E+04,1.14E+03,5.79E-01,1.40E+01,2.41E+01,4.85E+02,1.15E+03,-7.83E-01,-4.68E+00,-5.86E-01,1.00E+00
5.93E+04,7.47E+01,2.28E-01,1.32E+00,5.79E+00,9.68E+01,1.03E+03,2.55E-01,9.95E+00,4.36E+00,2.00E+00
5.93E+04,9.00E+00,1.34E-02,1.01E-01,7.51E+00,1.32E+02,1.01E+03,7.02E-01,1.43E+01,8.03E+00,2.00E+00
5.93E+04,1.24E+01,7.81E-02,3.76E-01,4.82E+00,5.79E+01,1.01E+03,1.25E+00,1.62E+01,2.31E+00,2.00E+00
5.93E+04,1.85E+01,3.95E-02,1.71E-01,4.33E+00,1.15E+02,1.01E+03,1.93E+00,1.43E+01,7.37E+00,2.00E+00
5.93E+04,1.04E+01,1.52E-02,5.97E-02,3.93E+00,2.27E+02,1.14E+03,1.50E+00,5.83E+00,1.04E+01,0.00E+00
5.93E+04,7.14E+00,1.89E-02,1.27E-01,6.69E+00,9.31E+01,1.01E+03,-1.80E+00,1.49E+01,2.77E+00,2.00E+00
5.93E+04,7.15E+00,2.34E-02,7.95E-02,3.40E+00,8.58E+01,1.01E+03,1.94E+00,1.49E+01,2.70E+00,2.00E+00
5.93E+04,2.11E+01,2.75E-02,2.69E-01,9.79E+00,1.23E+02,1.01E+03,2.12E+00,1.42E+01,7.50E+00,2.00E+00
5.93E+04,1.22E+02,1.13E-01,9.33E-01,8.30E+00,3.46E+02,1.15E+03,1.68E+00,5.36E-01,7.81E+00,0.00E+00
5.93E+04,7.10E+02,1.16E+00,3.47E+00,3.01E+00,3.70E+02,1.24E+03,1.71E+00,-2.39E+00,4.08E+00,1.00E+00
5.93E+04,1.50E+01,1.62E-02,1.10E-01,6.82E+00,2.17E+02,1.04E+03,1.95E+00,1.04E+01,9.56E+00,2.00E+00
5.93E+04,2.88E+01,6.75E-02,4.86E-01,7.21E+00,1.18E+02,1.01E+03,2.06E+00,1.43E+01,7.45E+00,2.00E+00
5.93E+04,2.28E+01,4.64E-02,3.46E-01,7.46E+00,5.37E+01,1.01E+03,1.91E+00,1.61E+01,2.39E+00,2.00E+00
5.93E+04,3.96E+01,2.29E-02,3.05E-01,1.34E+01,4.16E+02,1.01E+03,1.54E+00,3.21E+00,1.35E+01,0.00E+00
5.93E+04,6.60E+01,6.67E-02,9.52E-01,1.43E+01,2.24E+02,1.14E+03,2.36E+00,5.90E+00,7.07E+00,2.00E+00
5.93E+04,5.37E+02,1.13E+00,9.92E+00,8.79E+00,1.63E+02,1.06E+03,1.35E+00,-7.03E-01,3.61E+00,1.00E+00
5.93E+04,1.54E+03,9.51E-01,1.30E+01,1.37E+01,4.71E+02,1.16E+03,-9.28E-01,-5.10E+00,-5.91E-01,1.00E+00
5.93E+04,2.40E+02,3.46E-01,2.20E+00,6.36E+00,2.61E+02,1.16E+03,6.07E-01,2.57E+00,5.10E+00,1.00E+00
5.93E+04,5.12E+01,5.34E-02,3.37E-01,6.32E+00,2.03E+02,1.50E+03,1.83E+00,-5.97E+00,1.13E+01,0.00E+00
5.93E+04,9.03E+00,1.31E-02,8.16E-02,6.19E+00,2.43E+02,1.16E+03,1.33E+00,5.36E+00,1.07E+01,0.00E+00
5.93E+04,2.55E+01,1.58E-02,1.78E-01,1.13E+01,3.42E+02,1.13E+03,1.86E+00,3.56E+00,1.23E+01,0.00E+00
5.93E+04,5.64E+01,8.62E-02,5.13E-01,5.96E+00,1.87E+02,1.01E+03,1.87E+00,9.40E+00,8.57E+00,2.00E+00
5.93E+04,1.27E+01,5.71E-02,2.47E-01,4.32E+00,5.42E+01,1.01E+03,1.97E+00,1.62E+01,2.30E+00,2.00E+00
5.93E+04,5.18E+01,4.40E-02,2.69E-01,6.12E+00,4.29E+02,1.16E+03,-1.57E+00,1.94E+00,1.33E+01,0.00E+00
5.93E+04,5.12E+01,6.40E-02,4.08E-01,6.38E+00,2.09E+02,1.04E+03,2.09E+00,9.35E+00,8.94E+00,2.00E+00
5.93E+04,1.97E+01,2.85E-02,2.21E-01,7.76E+00,1.80E+02,1.01E+03,-1.08E+00,1.13E+01,9.91E+00,2.00E+00
5.93E+04,2.94E+01,6.99E-02,8.85E-01,1.27E+01,7.74E+01,1.01E+03,2.39E+00,1.54E+01,2.62E+00,2.00E+00
5.93E+04,1.80E+01,4.05E-02,3.37E-01,8.33E+00,1.15E+02,1.01E+03,2.33E+00,1.43E+01,7.40E+00,2.00E+00
5.93E+04,2.31E+01,3.33E-02,3.69E-01,1.11E+01,6.23E+01,1.01E+03,2.17E+00,1.58E+01,2.45E+00,2.00E+00
5.93E+04,5.37E+01,1.19E-01,7.99E-01,6.73E+00,1.31E+02,1.01E+03,1.42E+00,1.18E+01,5.96E+00,2.00E+00
5.93E+04,5.63E+01,1.97E-01,5.85E-01,2.98E+00,1.90E+02,1.12E+03,-9.07E-01,6.28E+00,7.76E+00,2.00E+00
5.93E+04,6.56E+01,1.59E-01,1.82E+00,1.14E+01,8.56E+01,1.01E+03,1.32E+00,1.01E+01,4.20E+00,2.00E+00
5.93E+04,1.18E+01,2.50E-02,9.47E-02,3.78E+00,1.94E+02,1.40E+03,-2.22E+00,-5.03E+00,1.09E+01,0.00E+00
5.93E+04,1.65E+01,2.62E-02,1.01E-01,3.86E+00,1.94E+02,1.40E+03,1.41E+00,-4.96E+00,1.08E+01,0.00E+00
5.93E+04,1.93E+01,9.18E-02,4.13E-01,4.50E+00,8.54E+01,1.01E+03,1.53E+00,1.50E+01,2.73E+00,2.00E+00
5.93E+04,2.72E+02,8.00E-01,2.77E+00,3.46E+00,1.91E+02,1.12E+03,2.22E+00,2.27E+00,4.71E+00,1.00E+00
5.93E+04,2.09E+01,3.34E-02,1.63E-01,4.89E+00,2.15E+02,1.12E+03,-1.72E+00,6.37E+00,9.94E+00,2.00E+00
5.93E+04,3.71E+01,4.02E-02,3.58E-01,8.91E+00,2.26E+02,1.01E+03,1.52E+00,1.05E+01,9.72E+00,2.00E+00
5.93E+04,9.97E+00,7.46E-02,2.35E-01,3.15E+00,5.43E+01,1.01E+03,1.06E+00,1.62E+01,2.30E+00,2.00E+00
5.93E+04,1.42E+01,2.45E-02,2.03E-01,8.30E+00,7.79E+01,1.01E+03,2.09E+00,1.52E+01,2.65E+00,2.00E+00
5.93E+04,1.16E+02,1.02E-01,9.04E-01,8.87E+00,3.31E+02,1.12E+03,2.15E+00,5.38E-01,7.81E+00,0.00E+00
5.93E+04,8.33E+02,1.30E+00,1.18E+01,9.05E+00,2.03E+02,1.07E+03,9.04E-01,-2.48E+00,2.85E+00,1.00E+00
5.93E+04,1.12E+01,1.97E-02,7.04E-02,3.58E+00,1.74E+02,1.12E+03,1.12E+00,7.21E+00,1.00E+01,2.00E+00
5.93E+04,3.55E+01,3.52E-02,4.99E-01,1.42E+01,2.23E+02,1.12E+03,2.40E+00,5.47E+00,1.02E+01,0.00E+00
5.93E+04,3.36E+02,1.59E-01,2.57E+00,1.62E+01,4.18E+02,1.26E+03,2.09E+00,-1.17E+00,6.68E+00,1.00E+00
5.93E+04,8.69E+01,1.92E-01,1.24E+00,6.49E+00,1.67E+02,1.01E+03,2.01E+00,8.36E+00,4.96E+00,2.00E+00
5.93E+04,9.50E+00,1.17E-02,5.78E-02,4.95E+00,2.28E+02,1.12E+03,1.49E+00,6.48E+00,9.82E+00,2.00E+00
5.93E+04,4.07E+01,6.93E-02,7.39E-01,1.07E+01,1.09E+02,1.01E+03,-8.86E-01,1.19E+01,5.94E+00,2.00E+00
5.93E+04,2.03E+01,7.94E-02,4.88E-01,6.14E+00,7.02E+01,1.01E+03,1.75E+00,1.55E+01,2.55E+00,2.00E+00
5.93E+04,5.25E+01,6.18E-02,4.30E-01,6.96E+00,3.08E+02,1.12E+03,-1.28E+00,3.69E+00,1.24E+01,0.00E+00
5.93E+04,7.94E+01,1.09E-01,1.70E+00,1.56E+01,1.69E+02,1.01E+03,1.77E+00,8.39E+00,4.98E+00,2.00E+00
5.93E+04,7.21E+01,4.08E-02,4.44E-01,1.09E+01,4.08E+02,1.12E+03,1.97E+00,2.31E+00,1.34E+01,0.00E+00
5.93E+04,1.38E+02,2.81E-01,1.13E+00,4.03E+00,2.27E+02,1.12E+03,2.64E+00,5.80E+00,6.21E+00,2.00E+00
5.93E+04,2.56E+02,2.26E-01,2.31E+00,1.02E+01,2.41E+02,1.12E+03,2.40E+00,2.48E+00,5.03E+00,1.00E+00
5.93E+04,2.69E+02,1.72E-01,1.72E+00,1.00E+01,4.05E+02,1.29E+03,1.18E+00,-1.18E+00,7.16E+00,1.00E+00
5.93E+04,9.33E+01,2.14E-01,1.74E+00,8.16E+00,1.54E+02,1.02E+03,1.50E+00,8.43E+00,4.93E+00,2.00E+00
5.93E+04,1.63E+01,3.12E-02,1.59E-01,5.09E+00,7.79E+01,1.01E+03,1.15E+00,1.52E+01,2.65E+00,2.00E+00
5.93E+04,9.32E+02,8.32E-01,9.70E+00,1.17E+01,3.73E+02,1.42E+03,1.86E+00,-2.82E+00,3.17E+00,1.00E+00
5.93E+04,9.78E+00,9.00E-03,8.26E-02,9.14E+00,2.75E+02,1.02E+03,2.24E+00,5.24E+00,1.31E+01,0.00E+00
5.93E+04,1.36E+02,4.34E-01,1.14E+00,2.63E+00,1.70E+02,1.28E+03,1.84E+00,-4.50E+00,9.69E+00,0.00E+00
5.93E+04,3.49E+01,2.67E-02,1.40E-01,5.23E+00,3.89E+02,1.31E+03,1.90E+00,1.84E-01,1.13E+01,0.00E+00
5.93E+04,1.36E+02,5.64E-01,2.53E+00,4.49E+00,7.80E+01,1.02E+03,1.69E+00,9.05E+00,3.74E+00,2.00E+00
5.93E+04,1.79E+01,2.53E-02,2.99E-01,1.18E+01,1.44E+02,1.02E+03,1.13E+00,1.34E+01,7.96E+00,2.00E+00
5.93E+04,3.88E+01,2.69E-02,1.87E-01,6.96E+00,4.22E+02,1.16E+03,2.24E+00,1.92E+00,1.32E+01,0.00E+00
5.93E+04,2.13E+01,3.87E-02,3.05E-01,7.87E+00,1.83E+02,1.02E+03,1.52E+00,1.12E+01,9.91E+00,2.00E+00
5.93E+04,2.80E+01,4.67E-02,4.38E-01,9.38E+00,3.88E+01,1.02E+03,8.24E-02,1.65E+01,2.40E+00,2.00E+00
5.93E+04,1.32E+01,2.80E-02,1.11E-01,3.96E+00,8.53E+01,1.02E+03,1.35E+00,1.46E+01,3.54E+00,2.00E+00
5.93E+04,2.80E+01,9.98E-02,5.46E-01,5.46E+00,6.96E+01,1.02E+03,1.65E+00,1.56E+01,3.01E+00,2.00E+00
5.93E+04,1.48E+01,1.86E-02,1.75E-01,9.40E+00,2.01E+02,1.02E+03,7.19E-01,1.09E+01,9.86E+00,2.00E+00
5.93E+04,3.04E+02,4.46E-01,3.06E+00,6.88E+00,2.88E+02,1.02E+03,2.08E+00,8.30E-01,5.20E+00,1.00E+00
5.93E+04,3.81E+01,5.22E-02,2.64E-01,5.05E+00,2.33E+02,1.12E+03,1.64E+00,5.38E+00,1.03E+01,0.00E+00
5.93E+04,2.67E+01,2.56E-02,3.13E-01,1.23E+01,1.39E+02,1.02E+03,1.90E+00,1.34E+01,7.94E+00,2.00E+00
5.93E+04,1.54E+01,3.74E-02,2.74E-01,7.30E+00,3.71E+01,1.02E+03,1.73E+00,1.66E+01,2.41E+00,2.00E+00
5.93E+04,2.59E+01,1.02E-01,1.27E+00,1.25E+01,5.20E+01,1.02E+03,1.77E+00,1.63E+01,2.44E+00,2.00E+00
5.93E+04,1.47E+01,5.15E-02,1.53E-01,2.98E+00,4.63E+01,1.02E+03,1.89E+00,1.65E+01,2.41E+00,2.00E+00
5.93E+04,1.90E+01,3.01E-02,1.43E-01,4.78E+00,1.57E+02,1.02E+03,1.37E+00,1.18E+01,9.65E+00,2.00E+00
5.93E+04,3.68E+01,4.42E-02,5.15E-01,1.16E+01,1.77E+02,1.02E+03,1.17E+00,1.12E+01,9.87E+00,2.00E+00
5.93E+04,1.82E+01,7.01E-02,2.34E-01,3.35E+00,1.53E+02,1.50E+03,2.10E+00,-6.07E+00,1.08E+01,0.00E+00
5.93E+04,3.22E+02,2.58E-01,3.10E+00,1.20E+01,3.27E+02,1.16E+03,2.28E+00,5.86E-01,5.63E+00,1.00E+00
5.93E+04,1.38E+01,1.42E-02,9.54E-02,6.67E+00,1.56E+02,1.02E+03,5.17E-01,1.18E+01,9.64E+00,2.00E+00
5.93E+04,1.25E+01,2.13E-02,9.23E-02,4.34E+00,2.25E+02,1.02E+03,1.89E+00,1.07E+01,9.74E+00,2.00E+00
5.93E+04,4.61E+02,3.39E-01,3.23E+00,9.52E+00,4.08E+02,1.02E+03,1.99E+00,-9.14E-01,4.19E+00,1.00E+00
5.93E+04,2.35E+01,1.92E-02,1.26E-01,6.55E+00,3.51E+02,1.09E+03,1.08E+00,3.20E+00,1.31E+01,0.00E+00
5.93E+04,6.47E+02,1.06E+00,8.84E+00,8.38E+00,1.84E+02,1.12E+03,1.93E+00,-1.44E+00,3.51E+00,1.00E+00
5.93E+04,2.35E+01,3.41E-02,1.83E-01,5.38E+00,2.31E+02,1.09E+03,2.07E+00,6.84E+00,9.57E+00,2.00E+00
5.93E+04,2.36E+02,1.30E-01,1.44E+00,1.11E+01,4.36E+02,1.24E+03,3.25E-01,-1.06E+00,7.27E+00,1.00E+00
5.93E+04,6.13E+01,2.74E-01,8.00E-01,2.92E+00,1.03E+02,1.47E+03,-1.47E+00,-5.77E+00,1.03E+01,0.00E+00
5.93E+04,6.58E+02,3.43E-01,4.72E+00,1.38E+01,4.39E+02,1.33E+03,2.04E+00,-2.44E+00,4.18E+00,1.00E+00
5.93E+04,1.97E+01,4.27E-02,1.36E-01,3.19E+00,6.84E+01,1.02E+03,1.65E+00,1.56E+01,3.05E+00,2.00E+00
5.93E+04,3.31E+01,8.77E-02,2.61E-01,2.98E+00,2.14E+02,1.09E+03,1.68E+00,6.90E+00,9.52E+00,2.00E+00
5.93E+04,2.48E+02,6.80E-01,3.92E+00,5.76E+00,1.32E+02,1.05E+03,7.12E-01,1.49E+00,1.75E+00,1.00E+00
5.93E+04,3.23E+01,6.11E-02,2.15E-01,3.52E+00,2.73E+02,1.24E+03,1.72E+00,1.49E+00,1.13E+01,0.00E+00
5.93E+04,6.84E+02,7.06E-01,9.05E+00,1.28E+01,2.98E+02,1.11E+03,1.83E+00,-1.82E+00,3.40E+00,1.00E+00
5.93E+04,7.50E+01,1.95E-01,5.40E-01,2.77E+00,2.08E+02,1.36E+03,1.15E+00,-4.72E+00,1.04E+01,0.00E+00
5.93E+04,1.88E+01,1.23E-02,1.05E-01,8.52E+00,4.64E+02,1.16E+03,2.48E+00,1.80E+00,1.32E+01,0.00E+00
5.93E+04,1.90E+01,1.44E-02,1.18E-01,8.19E+00,4.26E+02,1.16E+03,2.16E+00,1.82E+00,1.31E+01,0.00E+00
5.93E+04,1.21E+02,1.38E-01,7.37E-01,5.33E+00,4.05E+02,1.24E+03,-8.12E-01,-6.42E-01,7.85E+00,0.00E+00
5.93E+04,2.69E+01,1.37E-01,4.68E-01,3.41E+00,9.91E+01,1.04E+03,2.28E+00,1.36E+01,5.69E+00,2.00E+00
5.93E+04,1.58E+03,3.33E+00,1.07E+01,3.22E+00,3.58E+02,1.22E+03,2.08E+00,-5.10E+00,-5.90E-01,1.00E+00
5.93E+04,5.54E+01,4.46E-02,4.16E-01,9.32E+00,3.96E+02,1.16E+03,1.47E+00,2.30E+00,1.33E+01,0.00E+00
5.93E+04,8.67E+01,1.45E-01,1.11E+00,7.65E+00,2.10E+02,1.04E+03,1.91E+00,8.37E+00,8.32E+00,2.00E+00
5.93E+04,1.13E+01,3.82E-02,9.54E-02,2.49E+00,1.61E+02,1.46E+03,-1.92E+00,-6.02E+00,1.08E+01,0.00E+00
5.93E+04,1.14E+02,9.04E-02,5.46E-01,6.04E+00,4.33E+02,1.16E+03,2.06E+00,-4.03E-01,7.77E+00,0.00E+00
5.93E+04,1.60E+01,1.17E-02,6.56E-02,5.63E+00,4.75E+02,1.22E+03,1.94E+00,9.71E-01,1.24E+01,0.00E+00
5.93E+04,3.05E+01,3.82E-02,4.24E-01,1.11E+01,1.95E+02,1.04E+03,2.42E+00,9.24E+00,9.13E+00,2.00E+00
5.93E+04,3.17E+01,3.66E-02,2.53E-01,6.90E+00,2.64E+02,1.04E+03,2.09E+00,4.97E+00,1.31E+01,0.00E+00
5.93E+04,9.82E+00,1.01E-02,4.91E-02,4.88E+00,3.63E+02,1.22E+03,1.74E+00,1.54E+00,1.20E+01,0.00E+00
5.93E+04,8.50E+00,7.70E-03,8.86E-02,1.16E+01,2.54E+02,1.04E+03,1.85E+00,5.23E+00,1.31E+01,0.00E+00
5.93E+04,2.23E+02,5.24E-01,4.48E+00,8.55E+00,1.65E+02,1.09E+03,3.25E-01,2.39E+00,4.34E+00,1.00E+00
5.93E+04,6.24E+01,6.86E-02,5.75E-01,8.37E+00,2.84E+02,1.09E+03,7.45E-01,3.78E+00,1.25E+01,0.00E+00
5.93E+04,5.78E+02,6.50E-01,4.69E+00,7.21E+00,3.23E+02,1.13E+03,1.47E+00,-1.11E+00,3.81E+00,1.00E+00
5.93E+04,3.48E+02,5.21E-01,3.75E+00,7.20E+00,2.76E+02,1.09E+03,-1.05E+00,7.54E-01,5.23E+00,1.00E+00
5.93E+04,5.58E+01,1.06E-01,4.79E-01,4.53E+00,1.62E+02,1.04E+03,1.94E+00,9.82E+00,8.22E+00,2.00E+00
5.93E+04,2.65E+01,2.66E-02,1.80E-01,6.78E+00,3.01E+02,1.22E+03,1.54E+00,1.53E+00,1.15E+01,0.00E+00
5.93E+04,3.08E+02,3.15E-01,3.11E+00,9.85E+00,2.95E+02,1.09E+03,2.33E+00,7.40E-01,5.33E+00,1.00E+00
5.93E+04,3.40E+02,8.17E-01,6.08E+00,7.45E+00,1.40E+02,1.07E+03,2.10E+00,8.68E-01,2.31E+00,1.00E+00
5.93E+04,1.11E+01,2.62E-02,7.04E-02,2.67E+00,2.18E+02,1.07E+03,2.00E+00,7.55E+00,9.13E+00,2.00E+00
5.93E+04,1.06E+02,4.35E-01,2.51E+00,5.76E+00,8.72E+01,1.03E+03,1.25E+00,9.07E+00,4.09E+00,2.00E+00
5.93E+04,5.36E+01,1.15E-01,7.02E-01,6.10E+00,1.70E+02,1.03E+03,-1.39E+00,9.78E+00,8.22E+00,2.00E+00
5.93E+04,8.64E+02,8.43E-01,9.74E+00,1.15E+01,4.39E+02,1.22E+03,-1.07E+00,-2.58E+00,3.23E+00,1.00E+00
5.93E+04,6.41E+02,9.59E-01,9.29E+00,9.68E+00,2.17E+02,1.04E+03,1.74E+00,-1.57E+00,3.46E+00,1.00E+00
5.93E+04,1.59E+01,5.30E-02,2.40E-01,4.53E+00,1.23E+02,1.04E+03,-1.70E+00,1.32E+01,6.84E+00,2.00E+00
5.93E+04,1.69E+01,2.88E-02,2.01E-01,6.98E+00,1.87E+02,1.07E+03,1.82E+00,8.51E+00,9.47E+00,2.00E+00
5.93E+04,3.08E+02,2.79E-01,2.48E+00,8.91E+00,3.22E+02,1.07E+03,1.94E+00,7.27E-01,5.36E+00,1.00E+00
5.93E+04,6.52E+01,1.20E-01,6.42E-01,5.34E+00,2.05E+02,1.07E+03,1.23E+00,8.21E+00,8.47E+00,2.00E+00
5.93E+04,4.11E+02,2.42E-01,3.68E+00,1.52E+01,4.47E+02,1.36E+03,1.46E+00,-2.15E+00,4.97E+00,1.00E+00
5.93E+04,9.21E+01,1.03E-01,1.24E+00,1.20E+01,2.03E+02,1.03E+03,1.26E+00,8.41E+00,8.29E+00,2.00E+00
5.93E+04,1.35E+01,2.03E-02,1.17E-01,5.76E+00,1.09E+02,1.04E+03,2.20E+00,1.35E+01,6.22E+00,2.00E+00
5.93E+04,2.20E+02,5.05E-01,3.70E+00,7.33E+00,1.98E+02,1.07E+03,1.22E+00,2.27E+00,4.29E+00,1.00E+00
5.93E+04,1.96E+01,4.66E-02,4.57E-01,9.79E+00,9.09E+01,1.00E+03,1.44E+00,1.49E+01,2.59E+00,2.00E+00
5.93E+04,1.28E+02,1.54E-01,7.97E-01,5.18E+00,4.38E+02,1.42E+03,2.80E+00,-1.11E+00,1.10E+01,0.00E+00
5.93E+04,4.33E+01,5.01E-02,3.30E-01,6.59E+00,2.27E+02,1.48E+03,2.47E+00,-5.96E+00,1.14E+01,0.00E+00
5.93E+04,2.88E+01,7.25E-02,5.75E-01,7.94E+00,8.86E+01,1.00E+03,1.90E+00,1.49E+01,2.62E+00,2.00E+00
5.93E+04,4.15E+01,1.49E-01,5.54E-01,3.70E+00,1.55E+02,1.00E+03,-1.42E+00,1.34E+01,8.05E+00,2.00E+00
5.93E+04,2.82E+01,4.59E-02,3.71E-01,8.07E+00,1.88E+02,1.00E+03,1.90E+00,1.12E+01,9.94E+00,2.00E+00
5.93E+04,4.23E+01,4.13E-02,2.44E-01,5.91E+00,3.16E+02,1.32E+03,2.13E+00,9.05E-01,1.11E+01,0.00E+00
5.93E+04,2.19E+01,1.30E-01,6.54E-01,5.02E+00,5.21E+01,1.00E+03,2.80E+00,1.60E+01,2.38E+00,2.00E+00
5.93E+04,5.69E+02,1.73E+00,5.98E+00,3.46E+00,1.77E+02,1.45E+03,-1.64E+00,-2.61E+00,4.60E+00,1.00E+00
5.93E+04,2.35E+01,2.94E-02,2.08E-01,7.10E+00,2.52E+02,1.10E+03,2.02E+00,6.62E+00,9.71E+00,2.00E+00
5.93E+04,1.41E+02,9.52E-01,3.26E+00,3.43E+00,8.80E+01,1.00E+03,2.15E+00,9.05E+00,3.73E+00,2.00E+00
5.93E+04,2.36E+01,2.90E-02,1.42E-01,4.92E+00,2.77E+02,1.13E+03,2.63E+00,4.18E+00,1.21E+01,0.00E+00
5.93E+04,7.40E+00,1.10E-02,3.44E-02,3.12E+00,1.59E+02,1.13E+03,1.72E+00,7.16E+00,1.00E+01,2.00E+00
5.93E+04,1.78E+01,2.40E-02,1.02E-01,4.26E+00,3.04E+02,1.13E+03,-1.02E+00,4.02E+00,1.22E+01,0.00E+00
5.93E+04,9.44E+00,4.69E-02,2.11E-01,4.50E+00,7.01E+01,1.02E+03,2.24E+00,1.57E+01,3.07E+00,2.00E+00
5.93E+04,1.60E+02,7.09E-01,3.27E+00,4.62E+00,1.13E+02,1.02E+03,1.50E+00,8.01E+00,3.87E+00,2.00E+00
5.93E+04,1.59E+01,6.66E-02,4.67E-01,7.02E+00,8.56E+01,1.02E+03,1.23E+00,1.46E+01,3.55E+00,2.00E+00
5.93E+04,1.62E+01,3.79E-02,3.40E-01,8.95E+00,1.17E+02,1.02E+03,2.52E+00,1.42E+01,7.35E+00,2.00E+00
5.93E+04,1.42E+01,1.38E-02,9.74E-02,7.07E+00,2.28E+02,1.07E+03,1.87E+00,7.54E+00,9.11E+00,2.00E+00
5.93E+04,5.69E+02,4.59E-01,5.96E+00,1.30E+01,3.27E+02,1.16E+03,2.34E+00,-1.12E+00,3.86E+00,1.00E+00
5.93E+04,3.35E+01,7.71E-02,1.94E-01,2.51E+00,2.36E+02,1.15E+03,1.81E+00,5.25E+00,1.07E+01,0.00E+00
5.93E+04,3.47E+02,1.54E+00,4.76E+00,3.08E+00,1.43E+02,1.04E+03,1.84E+00,8.43E-01,2.33E+00,1.00E+00
5.93E+04,1.77E+01,1.87E-02,1.44E-01,7.66E+00,2.30E+02,1.06E+03,-1.43E+00,7.54E+00,9.11E+00,2.00E+00
5.93E+04,2.12E+02,3.20E-01,2.23E+00,6.97E+00,2.20E+02,1.06E+03,2.43E+00,2.26E+00,4.28E+00,1.00E+00
5.93E+04,1.96E+01,1.23E-01,7.35E-01,5.99E+00,4.80E+01,1.02E+03,8.86E-01,1.65E+01,2.40E+00,2.00E+00
5.93E+04,2.58E+02,3.11E-01,3.49E+00,1.12E+01,2.00E+02,1.06E+03,1.30E+00,1.75E+00,4.68E+00,1.00E+00
5.93E+04,1.34E+01,6.05E-02,3.37E-01,5.56E+00,6.67E+01,1.02E+03,1.56E+00,1.56E+01,3.07E+00,2.00E+00
5.93E+04,3.52E+02,6.14E-01,3.20E+00,5.21E+00,2.62E+02,1.50E+03,6.40E-01,-4.30E+00,9.26E+00,0.00E+00
5.93E+04,1.96E+02,3.96E-01,1.28E+00,3.22E+00,3.59E+02,1.31E+03,1.95E+00,-1.17E+00,7.87E+00,0.00E+00
5.93E+04,2.36E+01,1.46E-02,1.30E-01,8.97E+00,4.45E+02,1.33E+03,1.26E+00,-3.21E-01,1.13E+01,0.00E+00
5.93E+04,5.93E+02,3.72E-01,5.71E+00,1.54E+01,3.54E+02,1.07E+03,1.73E+00,-1.12E+00,3.80E+00,1.00E+00
5.93E+04,9.90E+00,1.02E-02,1.98E-02,1.92E+00,4.47E+02,1.29E+03,1.10E+00,-1.42E-01,1.14E+01,0.00E+00
5.93E+04,9.80E+00,5.68E-02,2.47E-01,4.35E+00,4.98E+01,1.02E+03,-1.54E+00,1.65E+01,2.42E+00,2.00E+00
5.93E+04,7.25E+01,1.70E-01,2.03E+00,1.19E+01,1.12E+02,1.04E+03,1.51E+00,9.40E+00,4.79E+00,2.00E+00
5.93E+04,1.16E+02,2.73E-01,1.44E+00,5.25E+00,1.44E+02,1.45E+03,1.84E+00,-5.34E+00,9.95E+00,0.00E+00
5.93E+04,1.63E+01,5.33E-02,2.39E-01,4.49E+00,1.22E+02,1.04E+03,-2.05E+00,1.32E+01,6.83E+00,2.00E+00
5.93E+04,1.11E+01,4.45E-02,2.55E-01,5.73E+00,6.87E+01,1.01E+03,2.55E+00,1.55E+01,2.63E+00,2.00E+00
5.93E+04,8.30E+00,1.65E-02,6.99E-02,4.25E+00,1.39E+02,1.03E+03,1.54E+00,1.30E+01,7.85E+00,2.00E+00
5.93E+04,7.00E+02,4.77E-01,5.24E+00,1.10E+01,4.55E+02,1.24E+03,8.65E-01,-2.33E+00,4.10E+00,1.00E+00
5.93E+04,2.01E+01,2.24E-02,2.62E-01,1.17E+01,8.56E+01,1.01E+03,5.61E-03,1.50E+01,2.79E+00,2.00E+00
5.93E+04,1.64E+01,1.57E-02,1.09E-01,6.99E+00,1.82E+02,1.11E+03,1.73E+00,7.19E+00,9.93E+00,2.00E+00
5.93E+04,8.97E+00,1.06E-02,5.41E-02,5.08E+00,2.61E+02,1.15E+03,9.70E-01,5.25E+00,1.07E+01,0.00E+00
5.93E+04,1.88E+01,2.11E-02,1.97E-01,9.30E+00,1.82E+02,1.01E+03,2.12E+00,1.13E+01,9.89E+00,2.00E+00
5.93E+04,3.25E+01,4.98E-02,2.27E-01,4.57E+00,2.32E+02,1.16E+03,1.87E+00,5.21E+00,1.07E+01,0.00E+00
5.93E+04,1.67E+01,4.32E-02,1.51E-01,3.50E+00,1.70E+02,1.01E+03,1.68E+00,1.16E+01,9.81E+00,2.00E+00
5.93E+04,2.50E+02,3.97E-01,3.47E+00,8.72E+00,1.85E+02,1.10E+03,1.04E+00,2.30E+00,4.47E+00,1.00E+00
5.93E+04,1.04E+02,8.74E-02,1.30E+00,1.49E+01,2.25E+02,1.10E+03,1.46E+00,5.99E+00,6.66E+00,2.00E+00
5.93E+04,7.16E+01,9.44E-02,4.08E-01,4.32E+00,2.39E+02,1.32E+03,8.25E-01,-4.62E+00,1.03E+01,0.00E+00
5.93E+04,1.75E+01,5.73E-02,5.14E-01,8.97E+00,1.15E+02,1.01E+03,1.01E+00,1.43E+01,7.37E+00,2.00E+00
5.93E+04,1.21E+02,1.17E-01,6.47E-01,5.52E+00,3.75E+02,1.29E+03,9.34E-01,-8.62E-01,8.19E+00,0.00E+00
5.93E+04,9.28E+01,2.09E-01,1.63E+00,7.81E+00,1.05E+02,1.01E+03,2.22E+00,9.68E+00,4.36E+00,2.00E+00
5.93E+04,1.21E+01,1.39E-02,9.23E-02,6.62E+00,2.21E+02,1.10E+03,1.87E+00,6.80E+00,9.59E+00,2.00E+00
5.93E+04,3.33E+02,3.92E-01,2.87E+00,7.32E+00,2.21E+02,1.10E+03,2.20E+00,7.74E-01,4.82E+00,1.00E+00
5.93E+04,9.00E+00,2.67E-02,7.22E-02,2.70E+00,1.62E+02,1.01E+03,1.75E+00,1.17E+01,9.77E+00,2.00E+00
5.93E+04,1.72E+01,7.49E-02,7.21E-01,9.63E+00,5.46E+01,1.01E+03,1.52E+00,1.61E+01,2.37E+00,2.00E+00
5.93E+04,6.35E+01,1.04E-01,5.17E-01,4.98E+00,2.29E+02,1.45E+03,1.52E+00,-5.89E+00,1.13E+01,0.00E+00
5.93E+04,1.42E+01,5.09E-02,2.80E-01,5.50E+00,5.44E+01,1.01E+03,2.61E+00,1.62E+01,2.33E+00,2.00E+00
5.93E+04,1.39E+02,2.31E-01,2.48E+00,1.08E+01,1.47E+02,1.10E+03,2.40E+00,6.70E+00,4.87E+00,2.00E+00
5.93E+04,1.43E+02,2.14E-01,1.98E+00,9.23E+00,1.77E+02,1.08E+03,2.07E+00,6.61E+00,4.97E+00,2.00E+00
5.93E+04,2.37E+02,5.54E-01,3.87E+00,6.98E+00,1.64E+02,1.08E+03,1.47E+00,2.35E+00,4.37E+00,1.00E+00
5.93E+04,1.09E+03,1.04E+00,1.03E+01,9.86E+00,2.96E+02,1.12E+03,2.47E+00,-4.59E+00,-4.75E-01,1.00E+00
5.93E+04,2.58E+01,4.53E-02,3.05E-01,6.74E+00,1.22E+02,1.04E+03,1.37E+00,1.32E+01,6.84E+00,2.00E+00
5.93E+04,9.08E+00,2.50E-02,9.84E-02,3.93E+00,1.85E+02,1.46E+03,9.33E-01,-6.05E+00,1.09E+01,0.00E+00
5.93E+04,8.88E+01,1.64E-01,8.53E-01,5.19E+00,2.18E+02,1.38E+03,8.00E-01,-4.70E+00,1.03E+01,0.00E+00
5.93E+04,2.00E+02,2.90E-01,3.25E+00,1.12E+01,1.59E+02,1.08E+03,2.03E+00,2.47E+00,4.31E+00,1.00E+00
5.93E+04,2.04E+02,5.49E-01,3.92E+00,7.15E+00,1.20E+02,1.04E+03,1.85E+00,7.85E+00,3.70E+00,2.00E+00
5.93E+04,1.52E+02,1.39E-01,8.39E-01,6.05E+00,4.06E+02,1.23E+03,2.15E+00,-6.44E-01,7.79E+00,0.00E+00
5.93E+04,1.02E+03,1.84E+00,9.05E+00,4.92E+00,2.50E+02,1.12E+03,2.13E+00,-4.54E+00,-4.21E-01,1.00E+00
5.93E+04,1.68E+02,3.30E-01,1.32E+00,4.01E+00,2.51E+02,1.23E+03,1.68E+00,2.68E+00,5.33E+00,1.00E+00
5.93E+04,2.55E+01,1.06E-01,4.81E-01,4.53E+00,8.51E+01,1.01E+03,1.08E+00,1.50E+01,2.74E+00,2.00E+00
5.93E+04,1.76E+01,1.12E-02,1.12E-01,1.00E+01,4.15E+02,1.23E+03,1.98E+00,9.96E-01,1.23E+01,0.00E+00
5.93E+04,2.49E+03,6.73E+00,6.01E+01,8.94E+00,1.73E+02,1.09E+03,1.66E+00,-5.13E+00,-5.58E-01,1.00E+00
5.93E+04,1.74E+01,1.26E-02,8.19E-02,6.51E+00,4.28E+02,1.29E+03,1.73E+00,-1.27E-01,1.13E+01,0.00E+00
5.93E+04,1.61E+02,2.68E-01,9.30E-01,3.48E+00,3.52E+02,1.23E+03,2.17E+00,-7.03E-01,8.07E+00,0.00E+00
5.93E+04,4.96E+02,4.64E-01,3.22E+00,6.93E+00,3.82E+02,1.23E+03,1.32E+00,-1.34E+00,4.29E+00,1.00E+00
5.93E+04,1.08E+01,1.55E-02,5.41E-02,3.49E+00,3.28E+02,1.29E+03,1.73E+00,8.88E-01,1.12E+01,0.00E+00
5.93E+04,2.75E+02,2.73E-01,2.20E+00,8.05E+00,3.15E+02,1.23E+03,-1.31E-01,-1.09E+00,6.98E+00,1.00E+00
5.93E+04,9.66E+02,1.33E+00,1.04E+01,7.83E+00,2.77E+02,1.38E+03,2.06E+00,-2.80E+00,3.17E+00,1.00E+00
5.93E+04,1.32E+01,1.82E-02,1.14E-01,6.28E+00,1.61E+02,1.07E+03,2.23E+00,7.80E+00,1.00E+01,2.00E+00
5.93E+04,1.16E+02,1.65E-01,1.30E+00,7.89E+00,2.40E+02,1.07E+03,1.98E+00,6.39E+00,5.58E+00,2.00E+00
5.93E+04,4.39E+02,3.22E-01,2.76E+00,8.56E+00,4.47E+02,1.41E+03,1.90E+00,-2.17E+00,4.93E+00,1.00E+00
5.93E+04,4.90E+01,1.59E-01,3.59E-01,2.25E+00,1.59E+02,1.41E+03,3.03E-03,-5.26E+00,1.08E+01,0.00E+00
5.93E+04,1.75E+01,2.75E-02,2.92E-01,1.06E+01,1.40E+02,1.05E+03,2.13E+00,1.29E+01,7.69E+00,2.00E+00
5.93E+04,1.07E+02,7.73E-02,1.10E+00,1.42E+01,3.14E+02,1.13E+03,1.37E+00,5.39E-01,7.81E+00,0.00E+00
5.93E+04,9.52E+00,1.04E-02,7.02E-02,6.77E+00,1.89E+02,1.04E+03,-1.17E+00,1.06E+01,9.58E+00,2.00E+00
5.93E+04,2.86E+01,1.38E-01,1.09E+00,7.89E+00,7.56E+01,1.02E+03,1.91E+00,1.55E+01,3.03E+00,2.00E+00
5.93E+04,1.86E+02,5.95E-01,4.13E+00,6.94E+00,1.15E+02,1.01E+03,2.29E+00,7.85E+00,3.76E+00,2.00E+00
5.93E+04,1.17E+02,2.35E-01,2.03E+00,8.63E+00,1.43E+02,1.04E+03,2.03E+00,8.33E+00,4.87E+00,2.00E+00
5.93E+04,1.89E+01,3.34E-02,2.50E-01,7.48E+00,7.48E+01,1.02E+03,2.09E+00,1.56E+01,3.06E+00,2.00E+00
5.93E+04,1.70E+01,2.46E-02,2.25E-01,9.14E+00,7.52E+01,1.04E+03,1.54E+00,1.56E+01,3.63E+00,2.00E+00
5.93E+04,6.57E+02,5.12E-01,5.94E+00,1.16E+01,4.34E+02,1.16E+03,2.05E+00,-2.05E+00,3.98E+00,1.00E+00
5.93E+04,5.31E+01,5.39E-02,3.38E-01,6.25E+00,4.20E+02,1.34E+03,-1.39E+00,-3.55E-01,1.13E+01,0.00E+00
5.93E+04,3.30E+02,1.22E+00,7.62E+00,6.24E+00,1.13E+02,1.03E+03,2.48E+00,1.13E+00,2.03E+00,1.00E+00
5.93E+04,3.26E+01,2.88E-02,1.66E-01,5.75E+00,3.18E+02,1.11E+03,7.63E-01,3.74E+00,1.24E+01,0.00E+00
5.93E+04,1.10E+01,2.45E-02,9.65E-02,3.94E+00,1.86E+02,1.05E+03,3.95E-01,1.06E+01,9.53E+00,2.00E+00
5.93E+04,1.63E+01,6.91E-02,4.52E-01,6.55E+00,7.01E+01,1.01E+03,2.40E+00,1.55E+01,2.57E+00,2.00E+00
5.93E+04,6.74E+01,5.86E-02,4.96E-01,8.49E+00,3.05E+02,1.42E+03,2.37E+00,-3.60E+00,1.07E+01,0.00E+00
5.93E+04,1.20E+01,1.17E-02,5.38E-02,4.64E+00,4.61E+02,1.11E+03,1.70E+00,1.92E+00,1.33E+01,0.00E+00
5.93E+04,3.09E+01,2.32E-02,1.64E-01,7.03E+00,3.76E+02,1.11E+03,1.51E+00,3.06E+00,1.30E+01,0.00E+00
5.93E+04,1.87E+01,9.18E-02,4.02E-01,4.38E+00,8.48E+01,1.01E+03,2.30E+00,1.50E+01,2.74E+00,2.00E+00
5.93E+04,4.00E+02,3.82E-01,5.07E+00,1.33E+01,3.01E+02,1.12E+03,-1.43E+00,1.42E-01,4.45E+00,1.00E+00
5.93E+04,1.26E+03,8.44E-01,8.88E+00,1.05E+01,4.59E+02,1.18E+03,1.78E+00,-4.70E+00,-5.90E-01,1.00E+00
5.93E+04,6.48E+01,2.17E-01,2.24E+00,1.03E+01,9.11E+01,1.01E+03,-1.21E+00,1.01E+01,4.24E+00,2.00E+00
5.93E+04,2.70E+02,1.24E+00,5.35E+00,4.31E+00,1.12E+02,1.03E+03,2.14E+00,1.45E+00,1.78E+00,1.00E+00
5.93E+04,1.28E+01,3.79E-02,2.96E-01,7.83E+00,8.52E+01,1.00E+03,2.17E+00,1.49E+01,2.63E+00,2.00E+00
5.93E+04,4.93E+01,1.82E-01,6.30E-01,3.47E+00,1.16E+02,1.46E+03,2.22E+00,-5.77E+00,1.04E+01,0.00E+00
5.93E+04,3.36E+02,4.81E-01,4.59E+00,9.54E+00,1.89E+02,1.12E+03,2.05E+00,7.75E-01,4.79E+00,1.00E+00
5.93E+04,1.65E+03,8.21E-01,1.32E+01,1.61E+01,4.47E+02,1.30E+03,1.25E+00,-5.10E+00,-5.88E-01,1.00E+00
5.93E+04,1.23E+01,2.59E-02,1.26E-01,4.86E+00,1.09E+02,1.03E+03,9.79E-01,1.35E+01,6.18E+00,2.00E+00
5.93E+04,4.98E+01,1.38E-01,8.89E-01,6.42E+00,1.09E+02,1.03E+03,1.40E+00,1.23E+01,5.89E+00,2.00E+00
5.93E+04,6.64E+02,9.91E-01,8.51E+00,8.59E+00,2.14E+02,1.11E+03,1.03E+00,-1.53E+00,3.47E+00,1.00E+00
5.93E+04,1.56E+02,1.79E-01,2.00E+00,1.11E+01,2.48E+02,1.12E+03,1.86E+00,5.80E+00,6.09E+00,2.00E+00
5.93E+04,3.82E+01,6.48E-02,5.17E-01,7.97E+00,1.63E+02,1.07E+03,2.03E+00,8.59E+00,7.94E+00,2.00E+00
5.93E+04,2.86E+01,1.82E-01,1.29E+00,7.09E+00,6.98E+01,1.01E+03,1.51E+00,1.56E+01,2.57E+00,2.00E+00
5.93E+04,1.16E+03,1.46E+00,1.06E+01,7.25E+00,2.82E+02,1.05E+03,1.90E+00,-4.59E+00,-4.76E-01,1.00E+00
5.93E+04,4.53E+01,1.61E-01,1.62E+00,1.01E+01,9.34E+01,1.01E+03,1.11E+00,1.03E+01,4.30E+00,2.00E+00
5.93E+04,2.04E+02,2.46E-01,1.28E+00,5.20E+00,3.64E+02,1.26E+03,2.51E+00,-1.00E+00,7.85E+00,0.00E+00
5.93E+04,2.70E+02,4.68E-01,3.56E+00,7.61E+00,1.78E+02,1.08E+03,2.46E+00,2.20E+00,4.55E+00,1.00E+00
5.93E+04,2.79E+01,5.14E-02,3.04E-01,5.93E+00,2.27E+02,1.45E+03,2.53E+00,-5.79E+00,1.14E+01,0.00E+00
5.93E+04,1.65E+02,3.17E-01,1.52E+00,4.80E+00,2.39E+02,1.33E+03,1.49E+00,-4.49E+00,9.69E+00,0.00E+00
5.93E+04,8.40E+01,1.47E-01,1.30E+00,8.85E+00,1.96E+02,1.07E+03,1.91E+00,8.20E+00,8.47E+00,2.00E+00
5.93E+04,7.90E+00,1.66E-02,1.16E-01,6.92E+00,2.24E+02,1.07E+03,2.08E+00,7.53E+00,9.13E+00,2.00E+00
5.93E+04,1.15E+01,7.20E-03,5.20E-02,7.26E+00,4.32E+02,1.11E+03,1.52E+00,1.97E+00,1.32E+01,0.00E+00
5.93E+04,8.36E+01,3.09E-01,1.80E+00,5.81E+00,1.14E+02,1.02E+03,2.22E+00,9.59E+00,4.58E+00,2.00E+00
5.93E+04,1.87E+01,8.67E-02,6.20E-01,7.14E+00,8.56E+01,1.02E+03,2.17E+00,1.46E+01,3.56E+00,2.00E+00
5.93E+04,6.00E+01,8.54E-02,9.42E-01,1.10E+01,1.26E+02,1.02E+03,1.20E+00,1.18E+01,5.98E+00,2.00E+00
5.93E+04,7.60E+01,1.73E-01,8.14E-01,4.71E+00,1.83E+02,1.45E+03,1.31E+00,-5.84E+00,1.08E+01,0.00E+00
5.93E+04,7.80E+00,1.02E-02,3.07E-02,3.02E+00,2.70E+02,1.02E+03,1.71E+00,5.25E+00,1.31E+01,0.00E+00
5.93E+04,4.07E+01,8.53E-02,9.38E-01,1.10E+01,1.26E+02,1.02E+03,1.38E+00,1.19E+01,6.09E+00,2.00E+00
5.93E+04,2.75E+01,4.86E-02,4.41E-01,9.06E+00,1.40E+02,1.02E+03,2.07E+00,1.34E+01,7.94E+00,2.00E+00
5.93E+04,4.67E+01,8.48E-02,4.99E-01,5.88E+00,1.52E+02,1.05E+03,2.36E+00,9.94E+00,8.30E+00,2.00E+00
5.93E+04,7.83E+02,1.26E+00,7.75E+00,6.15E+00,3.46E+02,1.32E+03,2.34E+00,-2.49E+00,4.14E+00,1.00E+00
5.93E+04,8.22E+01,2.34E-01,1.31E+00,5.60E+00,1.45E+02,1.02E+03,-1.21E+00,8.53E+00,4.92E+00,2.00E+00
5.93E+04,8.47E+01,3.36E-01,3.62E+00,1.08E+01,7.76E+01,1.02E+03,2.49E+00,9.88E+00,3.94E+00,2.00E+00
5.93E+04,2.82E+02,7.34E-01,4.34E+00,5.91E+00,1.71E+02,1.11E+03,2.44E+00,2.24E+00,4.69E+00,1.00E+00
5.93E+04,7.13E+02,1.47E+00,8.18E+00,5.55E+00,2.19E+02,1.39E+03,-1.35E+00,-2.58E+00,4.38E+00,1.00E+00
5.93E+04,2.32E+01,2.14E-02,1.46E-01,6.83E+00,3.66E+02,1.31E+03,1.98E+00,4.99E-01,1.12E+01,0.00E+00
5.93E+04,1.37E+02,2.19E-01,2.71E+00,1.24E+01,1.47E+02,1.01E+03,-1.59E+00,7.63E+00,4.49E+00,2.00E+00
5.93E+04,5.34E+01,1.69E-01,1.31E+00,7.76E+00,9.40E+01,1.01E+03,2.31E+00,1.02E+01,4.28E+00,2.00E+00
5.93E+04,1.07E+02,2.35E-01,1.01E+00,4.31E+00,2.07E+02,1.39E+03,1.47E+00,-4.77E+00,1.01E+01,0.00E+00
5.93E+04,1.43E+02,1.36E-01,2.28E+00,1.67E+01,2.19E+02,1.17E+03,1.68E+00,5.76E+00,6.44E+00,2.00E+00
5.93E+04,2.23E+01,3.09E-02,2.57E-01,8.35E+00,2.25E+02,1.39E+03,-1.59E+00,-4.73E+00,1.08E+01,0.00E+00
5.93E+04,6.46E+01,9.28E-02,6.25E-01,6.73E+00,2.10E+02,1.01E+03,1.86E+00,9.35E+00,8.62E+00,2.00E+00
5.93E+04,1.92E+02,3.21E-01,3.61E+00,1.12E+01,1.72E+02,1.01E+03,2.46E+00,7.16E+00,3.86E+00,2.00E+00
5.93E+04,1.07E+02,2.25E-01,1.75E+00,7.78E+00,1.59E+02,1.04E+03,2.26E+00,8.28E+00,4.87E+00,2.00E+00
5.93E+04,2.10E+01,2.18E-02,1.45E-01,6.65E+00,1.68E+02,1.01E+03,1.62E+00,1.16E+01,9.77E+00,2.00E+00
5.93E+04,2.79E+01,9.02E-02,6.11E-01,6.77E+00,9.29E+01,1.00E+03,-6.68E-01,1.49E+01,2.65E+00,2.00E+00
5.93E+04,1.94E+01,1.86E-02,1.68E-01,9.05E+00,8.56E+01,1.02E+03,2.42E+00,1.46E+01,3.56E+00,2.00E+00
5.93E+04,1.59E+02,1.18E-01,8.27E-01,7.00E+00,4.59E+02,1.24E+03,2.40E+00,-6.84E-01,7.73E+00,0.00E+00
5.93E+04,1.62E+01,2.38E-02,1.14E-01,4.76E+00,1.16E+02,1.04E+03,2.55E+00,1.33E+01,6.64E+00,2.00E+00
5.93E+04,8.50E+00,1.04E-02,4.77E-02,4.55E+00,2.75E+02,1.26E+03,2.13E+00,1.27E+00,1.12E+01,0.00E+00
5.93E+04,3.13E+02,4.18E-01,6.25E+00,1.50E+01,1.55E+02,1.06E+03,1.99E+00,1.01E+00,2.23E+00,1.00E+00
5.93E+04,1.09E+02,1.60E-01,7.76E-01,4.84E+00,3.43E+02,1.24E+03,2.83E+00,-7.42E-01,8.17E+00,0.00E+00
5.93E+04,4.88E+01,1.21E-01,7.74E-01,6.37E+00,1.35E+02,1.05E+03,1.99E+00,1.16E+01,6.50E+00,2.00E+00
5.93E+04,1.46E+01,3.78E-02,1.54E-01,4.07E+00,1.07E+02,1.04E+03,1.66E+00,1.35E+01,6.22E+00,2.00E+00
5.93E+04,1.20E+01,1.63E-02,1.08E-01,6.64E+00,1.57E+02,1.04E+03,2.19E+00,1.18E+01,9.28E+00,2.00E+00
5.93E+04,3.18E+01,4.51E-02,2.27E-01,5.04E+00,3.11E+02,1.45E+03,2.07E+00,-3.65E+00,1.08E+01,0.00E+00
5.93E+04,1.08E+02,1.25E-01,6.79E-01,5.43E+00,2.34E+02,1.12E+03,1.95E+00,5.92E+00,6.65E+00,2.00E+00
5.93E+04,6.21E+01,6.85E-02,8.71E-01,1.27E+01,1.81E+02,1.05E+03,2.66E+00,9.17E+00,8.12E+00,2.00E+00
5.93E+04,3.72E+01,4.99E-02,3.01E-01,6.03E+00,3.04E+02,1.45E+03,-1.59E+00,-3.67E+00,1.08E+01,0.00E+00
5.93E+04,1.27E+02,2.81E-01,1.29E+00,4.59E+00,3.11E+02,1.27E+03,1.89E+00,-7.91E-01,8.15E+00,0.00E+00
5.93E+04,2.62E+02,1.65E-01,2.78E+00,1.69E+01,3.56E+02,1.05E+03,2.14E+00,7.15E-01,5.45E+00,1.00E+00
5.93E+04,4.33E+01,5.02E-02,4.44E-01,8.85E+00,1.62E+02,1.05E+03,2.69E+00,1.00E+01,8.37E+00,2.00E+00
5.93E+04,6.58E+01,7.60E-02,8.25E-01,1.09E+01,1.60E+02,1.07E+03,1.65E+00,8.65E+00,7.61E+00,2.00E+00
5.93E+04,8.07E+02,1.25E+00,7.34E+00,5.86E+00,3.12E+02,1.19E+03,2.15E+00,-2.42E+00,3.22E+00,1.00E+00
5.93E+04,2.49E+01,4.70E-02,3.11E-01,6.62E+00,8.91E+01,1.02E+03,1.42E+00,1.46E+01,3.48E+00,2.00E+00
5.93E+04,4.18E+01,8.54E-02,7.91E-01,9.25E+00,1.11E+02,1.03E+03,1.54E+00,1.24E+01,5.91E+00,2.00E+00
5.93E+04,9.48E+00,5.31E-02,2.81E-01,5.29E+00,6.48E+01,1.03E+03,1.62E+00,1.59E+01,3.25E+00,2.00E+00
5.93E+04,8.14E+01,7.74E-02,1.09E+00,1.41E+01,2.28E+02,1.07E+03,5.20E-01,8.14E+00,8.48E+00,2.00E+00
5.93E+04,1.28E+02,2.92E-01,2.79E+00,9.55E+00,1.51E+02,1.07E+03,2.77E+00,6.75E+00,4.86E+00,2.00E+00
5.93E+04,1.07E+01,1.10E-02,6.99E-02,6.35E+00,3.87E+02,1.26E+03,-1.60E+00,1.14E+00,1.21E+01,0.00E+00
5.93E+04,1.48E+01,1.73E-02,1.22E-01,7.05E+00,2.67E+02,1.07E+03,1.11E+00,4.61E+00,1.28E+01,0.00E+00
5.93E+04,3.99E+01,8.53E-02,5.88E-01,6.90E+00,1.32E+02,1.07E+03,1.55E+00,1.28E+01,7.55E+00,2.00E+00
5.93E+04,8.35E+00,3.58E-02,1.04E-01,2.91E+00,5.82E+01,1.02E+03,2.51E+00,1.65E+01,2.45E+00,2.00E+00
5.93E+04,2.20E+02,5.57E-01,3.28E+00,5.90E+00,1.98E+02,1.08E+03,2.48E+00,2.28E+00,4.27E+00,1.00E+00
5.93E+04,2.15E+02,1.92E-01,4.05E+00,2.12E+01,2.01E+02,1.05E+03,1.88E+00,2.22E+00,4.25E+00,1.00E+00
5.93E+04,4.62E+01,8.83E-02,1.43E+00,1.62E+01,1.04E+02,1.05E+03,2.16E+00,1.23E+01,5.97E+00,2.00E+00
5.93E+04,1.66E+02,3.99E-01,2.99E+00,7.50E+00,1.31E+02,1.05E+03,2.36E+00,7.44E+00,4.23E+00,2.00E+00
5.93E+04,4.61E+02,7.11E-01,6.72E+00,9.44E+00,2.36E+02,1.05E+03,1.08E+00,-5.39E-01,3.82E+00,1.00E+00
5.93E+04,7.06E+01,1.01E-01,7.64E-01,7.58E+00,1.79E+02,1.05E+03,8.93E-01,9.17E+00,8.11E+00,2.00E+00
5.93E+04,1.52E+02,1.01E-01,1.58E+00,1.56E+01,3.79E+02,1.05E+03,1.96E+00,-7.70E-02,7.60E+00,0.00E+00
5.93E+04,4.47E+01,6.13E-02,4.25E-01,6.95E+00,2.90E+02,1.11E+03,1.65E+00,3.72E+00,1.24E+01,0.00E+00
5.93E+04,1.23E+01,2.11E-02,9.09E-02,4.32E+00,1.06E+02,1.02E+03,2.12E+00,1.43E+01,6.91E+00,2.00E+00
5.93E+04,1.24E+01,1.73E-02,7.12E-02,4.13E+00,2.88E+02,1.11E+03,2.00E+00,4.13E+00,1.22E+01,0.00E+00
5.93E+04,2.03E+01,4.37E-02,1.59E-01,3.63E+00,8.35E+01,1.01E+03,2.01E+00,1.51E+01,2.72E+00,2.00E+00
5.93E+04,1.08E+01,1.95E-02,1.32E-01,6.76E+00,1.88E+02,1.05E+03,9.29E-01,1.06E+01,9.55E+00,2.00E+00
5.93E+04,5.28E+01,6.48E-02,3.70E-01,5.72E+00,2.94E+02,1.14E+03,1.11E+00,3.46E+00,1.24E+01,0.00E+00
5.93E+04,1.58E+01,1.26E-02,8.43E-02,6.67E+00,4.52E+02,1.14E+03,1.08E+00,1.85E+00,1.32E+01,0.00E+00
5.93E+04,1.19E+01,1.49E-02,6.85E-02,4.59E+00,3.65E+02,1.40E+03,2.15E+00,-1.89E+00,1.11E+01,0.00E+00
5.93E+04,2.86E+01,1.44E-02,1.69E-01,1.17E+01,4.78E+02,1.28E+03,1.45E+00,1.42E-03,1.16E+01,0.00E+00
5.93E+04,8.02E+02,8.67E-01,7.12E+00,8.22E+00,3.79E+02,1.22E+03,1.26E+00,-2.52E+00,3.28E+00,1.00E+00
5.93E+04,1.01E+02,2.83E-01,2.19E+00,7.73E+00,1.10E+02,1.04E+03,1.26E+00,9.01E+00,4.35E+00,2.00E+00
5.93E+04,1.71E+01,9.31E-02,4.06E-01,4.37E+00,7.02E+01,1.01E+03,2.29E+00,1.56E+01,2.59E+00,2.00E+00
5.93E+04,7.43E+02,1.03E+00,7.42E+00,7.22E+00,2.70E+02,1.16E+03,9.38E-01,-2.33E+00,3.13E+00,1.00E+00
5.93E+04,6.13E+01,4.26E-02,3.76E-01,8.82E+00,3.28E+02,1.09E+03,1.23E+00,3.77E+00,1.24E+01,0.00E+00
5.93E+04,2.18E+02,1.06E-01,1.81E+00,1.71E+01,4.10E+02,1.22E+03,2.46E+00,-1.01E+00,7.29E+00,1.00E+00
5.93E+04,1.79E+01,2.62E-02,1.18E-01,4.52E+00,2.55E+02,1.37E+03,1.38E+00,-4.56E+00,1.09E+01,0.00E+00
5.93E+04,8.93E+00,9.80E-03,6.46E-02,6.64E+00,2.90E+02,1.29E+03,2.51E+00,1.08E+00,1.12E+01,0.00E+00
5.93E+04,9.00E+01,7.94E-02,6.92E-01,8.72E+00,3.98E+02,1.29E+03,-1.21E+00,7.23E-02,1.10E+01,0.00E+00
5.93E+04,4.19E+01,1.08E-01,6.08E-01,5.60E+00,1.52E+02,1.01E+03,2.26E+00,1.34E+01,8.05E+00,2.00E+00
5.93E+04,1.83E+01,6.29E-02,8.58E-01,1.36E+01,8.53E+01,1.01E+03,9.20E-01,1.51E+01,2.85E+00,2.00E+00
5.93E+04,1.58E+02,8.27E-02,1.44E+00,1.74E+01,4.34E+02,1.19E+03,9.57E-01,-5.04E-01,7.72E+00,0.00E+00
5.93E+04,2.90E+02,9.15E-01,4.78E+00,5.22E+00,1.64E+02,1.05E+03,-1.33E+00,1.30E+00,2.11E+00,1.00E+00
5.93E+04,1.26E+02,4.39E-01,4.76E+00,1.08E+01,7.26E+01,1.01E+03,1.31E+00,9.12E+00,3.74E+00,2.00E+00
5.93E+04,6.52E+01,8.05E-02,3.22E-01,4.00E+00,3.65E+02,1.29E+03,1.74E+00,2.00E-01,1.12E+01,0.00E+00
5.93E+04,8.13E+00,1.09E-02,5.04E-02,4.67E+00,3.70E+02,1.29E+03,2.38E+00,5.78E-01,1.12E+01,0.00E+00
5.93E+04,7.30E+00,1.12E-02,7.41E-02,6.61E+00,1.32E+02,1.07E+03,2.23E+00,1.29E+01,7.40E+00,2.00E+00
5.93E+04,1.09E+01,1.79E-02,4.61E-02,2.57E+00,2.31E+02,1.29E+03,1.91E+00,1.28E+00,1.12E+01,0.00E+00
5.93E+04,4.44E+02,5.27E-01,4.35E+00,8.25E+00,2.92E+02,1.07E+03,2.06E+00,-3.48E-01,4.17E+00,1.00E+00
5.93E+04,2.23E+02,3.09E-01,2.10E+00,6.79E+00,2.62E+02,1.16E+03,2.87E+00,2.57E+00,5.10E+00,1.00E+00
5.93E+04,5.00E+01,8.46E-02,3.33E-01,3.93E+00,2.93E+02,1.24E+03,1.78E+00,1.51E+00,1.14E+01,0.00E+00
5.93E+04,6.23E+02,5.38E-01,8.30E+00,1.54E+01,3.07E+02,1.36E+03,2.32E+00,-2.56E+00,4.39E+00,1.00E+00
5.93E+04,4.23E+01,5.06E-02,1.99E-01,3.94E+00,3.15E+02,1.24E+03,1.02E+00,1.53E+00,1.15E+01,0.00E+00
5.93E+04,1.96E+01,4.30E-02,2.23E-01,5.18E+00,7.78E+01,1.01E+03,2.37E+00,1.52E+01,2.66E+00,2.00E+00
5.93E+04,1.38E+01,2.29E-02,1.02E-01,4.48E+00,1.04E+02,1.01E+03,2.72E+00,1.43E+01,6.90E+00,2.00E+00
5.93E+04,1.41E+01,1.44E-02,1.34E-01,9.26E+00,1.45E+02,1.03E+03,1.78E+00,1.31E+01,7.85E+00,2.00E+00
5.93E+04,5.32E+01,2.00E-01,1.15E+00,5.72E+00,8.52E+01,1.03E+03,2.98E+00,1.05E+01,3.83E+00,2.00E+00
5.93E+04,1.70E+01,2.66E-02,1.25E-01,4.71E+00,2.34E+02,1.11E+03,9.79E-01,6.60E+00,9.72E+00,2.00E+00
5.93E+04,4.78E+02,4.35E-01,2.46E+00,5.64E+00,4.41E+02,1.26E+03,2.22E+00,-1.63E+00,4.52E+00,1.00E+00
5.93E+04,8.86E+01,5.57E-02,6.08E-01,1.09E+01,4.40E+02,1.31E+03,2.14E+00,-5.92E-01,1.09E+01,0.00E+00
5.93E+04,2.53E+01,3.50E-02,2.01E-01,5.75E+00,2.72E+02,1.11E+03,1.29E+00,4.14E+00,1.22E+01,0.00E+00
5.93E+04,8.98E+00,1.26E-02,6.48E-02,5.12E+00,2.52E+02,1.02E+03,1.66E+00,5.26E+00,1.31E+01,0.00E+00
5.93E+04,2.01E+01,1.38E-02,9.20E-02,6.68E+00,4.19E+02,1.31E+03,1.57E+00,-8.94E-02,1.13E+01,0.00E+00
5.93E+04,1.33E+01,1.97E-02,1.52E-01,7.73E+00,1.78E+02,1.04E+03,1.07E+00,1.06E+01,9.50E+00,2.00E+00
5.93E+04,1.74E+02,2.33E-01,1.10E+00,4.71E+00,3.55E+02,1.23E+03,2.38E+00,-7.13E-01,8.04E+00,0.00E+00
5.93E+04,5.79E+01,9.84E-02,3.50E-01,3.56E+00,2.38E+02,1.10E+03,1.84E+00,6.52E+00,8.68E+00,2.00E+00
5.93E+04,1.53E+01,2.19E-02,1.33E-01,6.11E+00,1.89E+02,1.08E+03,1.56E+00,8.32E+00,9.59E+00,2.00E+00
5.93E+04,4.92E+02,7.93E-01,4.26E+00,5.37E+00,2.79E+02,1.23E+03,1.50E+00,-1.04E+00,3.83E+00,1.00E+00
5.93E+04,1.27E+01,4.03E-02,1.99E-01,4.94E+00,3.63E+01,1.23E+03,1.86E+00,6.37E+00,1.02E+01,2.00E+00
5.93E+04,3.01E+01,5.65E-02,2.96E-01,5.24E+00,1.83E+02,1.08E+03,2.17E+00,8.52E+00,9.45E+00,2.00E+00
5.93E+04,9.45E+00,2.08E-02,7.92E-02,3.81E+00,1.98E+02,1.43E+03,2.00E+00,-5.45E+00,1.11E+01,0.00E+00
5.93E+04,5.66E+01,3.86E-02,4.57E-01,1.19E+01,4.14E+02,1.08E+03,1.68E+00,3.03E+00,1.33E+01,0.00E+00
5.93E+04,1.19E+01,1.78E-02,6.58E-02,3.71E+00,2.95E+02,1.16E+03,1.02E+00,4.06E+00,1.21E+01,0.00E+00
5.93E+04,3.35E+01,5.71E-02,2.95E-01,5.17E+00,1.68E+02,1.04E+03,1.27E+00,1.01E+01,8.56E+00,2.00E+00
5.93E+04,2.08E+02,3.89E-01,3.51E+00,9.00E+00,1.63E+02,1.08E+03,1.66E+00,2.44E+00,4.33E+00,1.00E+00
5.93E+04,1.97E+02,4.25E-01,2.72E+00,6.41E+00,1.67E+02,1.08E+03,2.47E+00,2.47E+00,4.31E+00,1.00E+00
5.93E+04,1.82E+01,2.38E-02,7.87E-02,3.31E+00,2.10E+02,1.42E+03,2.25E+00,-5.43E+00,1.11E+01,0.00E+00
5.93E+04,1.46E+03,1.01E+00,1.22E+01,1.21E+01,3.76E+02,1.39E+03,-1.03E+00,-5.07E+00,-5.93E-01,1.00E+00
5.93E+04,6.14E+01,1.38E-01,1.05E+00,7.59E+00,1.36E+02,1.04E+03,2.30E+00,1.16E+01,6.46E+00,2.00E+00
5.93E+04,2.91E+01,2.83E-02,1.44E-01,5.10E+00,3.88E+02,1.08E+03,2.03E+00,3.06E+00,1.32E+01,0.00E+00
5.93E+04,9.18E+01,2.64E-01,1.96E+00,7.43E+00,1.23E+02,1.04E+03,-1.68E+00,9.14E+00,4.81E+00,2.00E+00
5.93E+04,2.54E+01,8.94E-02,6.16E-01,6.89E+00,9.62E+01,1.04E+03,2.07E+00,1.36E+01,5.70E+00,2.00E+00
5.93E+04,1.44E+01,2.32E-02,1.62E-01,6.97E+00,1.62E+02,1.04E+03,2.25E+00,1.18E+01,9.26E+00,2.00E+00
5.93E+04,7.96E+01,2.64E-01,1.66E+00,6.29E+00,1.02E+02,1.01E+03,1.64E+00,9.72E+00,4.40E+00,2.00E+00
5.93E+04,5.61E+02,3.31E-01,5.11E+00,1.54E+01,4.34E+02,1.22E+03,1.95E+00,-1.39E+00,4.24E+00,1.00E+00
5.93E+04,7.48E+01,1.42E-01,5.30E-01,3.74E+00,1.72E+02,1.39E+03,2.15E+00,-4.95E+00,1.06E+01,0.00E+00
5.93E+04,9.99E+01,1.56E-01,9.40E-01,6.04E+00,1.84E+02,1.11E+03,1.64E+00,6.20E+00,7.02E+00,2.00E+00
5.93E+04,7.40E+01,4.56E-02,7.71E-01,1.69E+01,2.82E+02,1.11E+03,2.53E+00,3.65E+00,1.24E+01,0.00E+00
5.93E+04,8.62E+00,1.95E-02,8.30E-02,4.25E+00,1.64E+02,1.00E+03,2.59E+00,1.17E+01,9.77E+00,2.00E+00
5.93E+04,6.87E+01,1.15E-01,1.13E+00,9.82E+00,1.88E+02,1.02E+03,1.51E+00,9.34E+00,8.41E+00,2.00E+00
5.93E+04,1.27E+01,2.45E-02,1.41E-01,5.77E+00,2.17E+02,1.10E+03,2.12E+00,6.90E+00,9.58E+00,2.00E+00
5.93E+04,1.15E+01,1.60E-02,8.03E-02,5.03E+00,1.64E+02,1.02E+03,2.40E+00,1.18E+01,9.71E+00,2.00E+00
5.93E+04,6.63E+01,1.69E-01,1.64E+00,9.71E+00,9.48E+01,1.02E+03,2.39E+00,1.02E+01,4.27E+00,2.00E+00
5.93E+04,5.50E+01,5.41E-02,2.45E-01,4.54E+00,3.61E+02,1.13E+03,2.21E+00,3.09E+00,1.25E+01,0.00E+00
5.93E+04,1.20E+02,2.57E-01,1.44E+00,5.60E+00,1.71E+02,1.00E+03,1.97E+00,7.93E+00,4.89E+00,2.00E+00
5.93E+04,2.17E+01,2.88E-02,3.41E-01,1.19E+01,1.92E+02,1.00E+03,2.16E+00,1.12E+01,9.94E+00,2.00E+00
5.93E+04,9.03E+01,2.73E-01,2.76E+00,1.01E+01,6.81E+01,1.00E+03,1.45E+00,9.78E+00,3.92E+00,2.00E+00
5.93E+04,3.01E+01,3.47E-02,3.67E-01,1.05E+01,1.95E+02,1.13E+03,-1.46E+00,6.31E+00,1.01E+01,2.00E+00
5.93E+04,9.11E+01,6.45E-01,3.46E+00,5.37E+00,8.17E+01,1.00E+03,1.87E+00,9.75E+00,3.95E+00,2.00E+00
5.93E+04,3.08E+02,8.58E-01,4.43E+00,5.17E+00,1.54E+02,1.05E+03,2.28E+00,1.13E+00,2.17E+00,1.00E+00
5.93E+04,5.44E+02,7.26E-01,3.94E+00,5.43E+00,3.23E+02,1.34E+03,1.73E+00,-2.42E+00,4.73E+00,1.00E+00
5.93E+04,2.72E+02,4.83E-01,4.42E+00,9.14E+00,1.62E+02,1.05E+03,2.38E+00,1.43E+00,2.08E+00,1.00E+00
5.93E+04,5.89E+02,5.29E-01,5.00E+00,9.45E+00,3.18E+02,1.04E+03,7.02E-01,-1.13E+00,3.76E+00,1.00E+00
5.93E+04,1.33E+02,2.85E-01,1.26E+00,4.42E+00,2.31E+02,1.42E+03,2.73E+00,-4.79E+00,9.95E+00,0.00E+00
5.93E+04,3.37E+01,3.34E-02,1.75E-01,5.22E+00,3.71E+02,1.36E+03,8.40E-01,-1.83E+00,1.10E+01,0.00E+00
5.93E+04,1.51E+01,5.01E-02,9.22E-02,1.84E+00,2.09E+02,1.50E+03,-1.89E+00,-5.99E+00,1.13E+01,0.00E+00
5.93E+04,5.31E+01,3.86E-02,2.49E-01,6.46E+00,4.20E+02,1.42E+03,2.46E+00,-1.24E+00,1.11E+01,0.00E+00
5.93E+04,1.37E+01,6.94E-02,2.43E-01,3.49E+00,9.79E+01,1.02E+03,1.95E+00,1.43E+01,6.88E+00,2.00E+00
5.93E+04,2.19E+01,6.08E-02,3.53E-01,5.82E+00,1.22E+02,1.02E+03,1.18E+00,1.38E+01,7.39E+00,2.00E+00
5.93E+04,1.57E+01,1.65E-02,1.51E-01,9.12E+00,1.81E+02,1.02E+03,2.39E+00,1.11E+01,9.84E+00,2.00E+00
5.93E+04,4.49E+02,2.35E-01,5.64E+00,2.39E+01,4.21E+02,1.37E+03,1.45E+00,-2.18E+00,4.93E+00,1.00E+00
5.93E+04,1.74E+01,2.66E-02,1.38E-01,5.20E+00,2.14E+02,1.43E+03,-1.66E+00,-5.49E+00,1.12E+01,0.00E+00
5.93E+04,3.32E+02,3.73E-01,2.74E+00,7.33E+00,3.57E+02,1.28E+03,1.81E+00,-1.19E+00,6.72E+00,1.00E+00
5.93E+04,9.64E+01,3.71E-01,3.18E+00,8.55E+00,6.09E+01,1.00E+03,2.32E+00,9.72E+00,3.91E+00,2.00E+00
5.93E+04,2.36E+02,5.57E-01,2.35E+00,4.22E+00,2.79E+02,1.37E+03,1.68E+00,-3.84E+00,9.10E+00,0.00E+00
5.93E+04,1.21E+02,1.09E-01,1.26E+00,1.16E+01,2.42E+02,1.06E+03,2.50E+00,6.41E+00,5.57E+00,2.00E+00
5.93E+04,1.34E+02,2.96E-01,1.53E+00,5.17E+00,2.09E+02,1.48E+03,-1.44E+00,-5.10E+00,9.79E+00,0.00E+00
5.93E+04,7.12E+01,1.16E-01,4.83E-01,4.17E+00,2.74E+02,1.37E+03,2.28E+00,-4.62E+00,1.04E+01,0.00E+00
5.93E+04,9.54E+00,1.62E-02,8.05E-02,4.99E+00,1.40E+02,1.03E+03,2.11E+00,1.31E+01,7.86E+00,2.00E+00
5.93E+04,5.73E+01,1.59E-01,8.35E-01,5.25E+00,1.63E+02,1.07E+03,1.49E+00,8.62E+00,7.68E+00,2.00E+00
5.93E+04,2.61E+02,7.72E-01,7.57E+00,9.80E+00,1.15E+02,1.07E+03,2.33E+00,1.47E+00,1.71E+00,1.00E+00
5.93E+04,3.62E+02,1.30E+00,3.75E+00,2.90E+00,1.97E+02,1.03E+03,1.16E+00,4.77E-01,2.74E+00,1.00E+00
5.93E+04,6.29E+01,1.24E-01,3.03E-01,2.46E+00,3.65E+02,1.28E+03,6.21E-01,2.61E-01,1.12E+01,0.00E+00
5.93E+04,5.11E+01,6.00E-02,3.70E-01,6.17E+00,2.88E+02,1.07E+03,9.38E-01,4.04E+00,1.27E+01,0.00E+00
5.93E+04,4.06E+01,3.26E-02,2.10E-01,6.44E+00,4.77E+02,1.28E+03,-1.40E+00,4.36E-02,1.17E+01,0.00E+00
5.93E+04,3.12E+02,3.53E-01,2.14E+00,6.06E+00,3.92E+02,1.28E+03,1.66E+00,-1.18E+00,6.81E+00,1.00E+00
5.93E+04,4.87E+01,9.58E-02,6.58E-01,6.87E+00,1.54E+02,1.07E+03,1.69E+00,8.66E+00,7.69E+00,2.00E+00
5.93E+04,4.56E+01,5.49E-02,4.79E-01,8.73E+00,1.90E+02,1.07E+03,1.22E+00,8.43E+00,8.34E+00,2.00E+00
5.93E+04,4.53E+02,1.78E+00,6.20E+00,3.49E+00,1.39E+02,1.40E+03,1.49E+00,-2.41E+00,5.23E+00,1.00E+00
5.93E+04,1.63E+01,1.15E-02,1.54E-01,1.33E+01,1.68E+02,1.07E+03,6.53E-01,7.86E+00,9.99E+00,2.00E+00
5.93E+04,2.89E+03,3.21E+00,2.61E+01,8.15E+00,1.67E+02,1.06E+03,2.13E+00,-5.13E+00,-5.61E-01,1.00E+00
5.93E+04,1.17E+01,5.66E-02,3.81E-01,6.73E+00,3.83E+01,1.01E+03,1.06E+00,1.66E+01,2.44E+00,2.00E+00
5.93E+04,2.72E+02,3.43E-01,1.59E+00,4.64E+00,3.90E+02,1.28E+03,2.34E+00,-1.15E+00,7.05E+00,1.00E+00
5.93E+04,2.79E+01,5.76E-02,3.47E-01,6.02E+00,1.88E+02,1.46E+03,7.78E-01,-5.99E+00,1.09E+01,0.00E+00
5.93E+04,1.48E+02,1.77E-01,9.87E-01,5.57E+00,3.59E+02,1.28E+03,1.86E+00,-8.53E-01,8.14E+00,0.00E+00
5.93E+04,1.65E+01,1.55E-02,5.76E-02,3.70E+00,4.73E+02,1.43E+03,7.07E-01,-1.11E+00,1.12E+01,0.00E+00
5.93E+04,3.81E+01,3.60E-02,3.73E-01,1.03E+01,2.71E+02,1.04E+03,1.87E+00,4.97E+00,1.31E+01,0.00E+00
5.93E+04,8.12E+01,1.32E-01,6.05E-01,4.59E+00,2.43E+02,1.04E+03,2.13E+00,8.22E+00,8.43E+00,2.00E+00
5.93E+04,2.49E+01,6.78E-02,4.46E-01,6.57E+00,9.99E+01,1.04E+03,2.01E+00,1.35E+01,5.70E+00,2.00E+00
5.93E+04,4.18E+02,5.05E-01,2.42E+00,4.78E+00,3.42E+02,1.42E+03,2.12E+00,-2.35E+00,5.23E+00,1.00E+00
5.93E+04,8.50E+00,5.90E-03,2.83E-02,4.81E+00,4.63E+02,1.21E+03,1.59E+00,1.01E+00,1.24E+01,0.00E+00
5.93E+04,2.96E+01,3.10E-02,1.83E-01,5.90E+00,3.46E+02,1.43E+03,1.70E+00,-2.06E+00,1.10E+01,0.00E+00
5.93E+04,1.36E+02,4.46E-01,1.53E+00,3.42E+00,1.68E+02,1.04E+03,2.15E+00,7.48E+00,4.62E+00,2.00E+00
5.93E+04,4.53E+01,1.62E-01,8.41E-01,5.18E+00,1.15E+02,1.01E+03,2.87E+00,1.19E+01,5.94E+00,2.00E+00
5.93E+04,3.74E+01,8.26E-02,2.88E-01,3.49E+00,2.68E+02,1.22E+03,1.80E+00,1.57E+00,1.14E+01,0.00E+00
5.93E+04,1.30E+02,3.40E-01,1.90E+00,5.57E+00,1.17E+02,1.04E+03,2.48E+00,8.21E+00,4.26E+00,2.00E+00
5.93E+04,2.71E+02,1.31E+00,5.60E+00,4.26E+00,1.27E+02,1.06E+03,2.10E+00,1.42E+00,1.74E+00,1.00E+00
5.93E+04,1.48E+02,1.73E-01,1.11E+00,6.40E+00,3.14E+02,1.35E+03,7.62E-01,-4.13E+00,9.55E+00,0.00E+00
5.93E+04,8.80E+00,8.30E-03,5.14E-02,6.23E+00,3.42E+02,1.00E+03,1.99E+00,3.54E+00,1.35E+01,0.00E+00
5.93E+04,2.77E+01,5.31E-02,2.38E-01,4.47E+00,1.80E+02,1.04E+03,2.30E+00,1.02E+01,8.70E+00,2.00E+00
5.93E+04,1.75E+02,1.89E-01,1.59E+00,8.43E+00,3.83E+02,1.19E+03,-1.64E+00,-4.80E-01,7.72E+00,0.00E+00
5.93E+04,1.12E+01,3.26E-02,1.63E-01,5.01E+00,1.36E+02,1.03E+03,1.93E+00,1.30E+01,7.83E+00,2.00E+00
5.93E+04,7.23E+02,1.10E+00,9.02E+00,8.21E+00,2.88E+02,1.46E+03,2.40E+00,-2.57E+00,4.34E+00,1.00E+00
5.93E+04,3.11E+02,4.38E-01,3.71E+00,8.47E+00,2.14E+02,1.11E+03,8.70E-01,7.97E-01,4.82E+00,1.00E+00
5.93E+04,1.55E+02,7.73E-02,1.09E+00,1.41E+01,4.00E+02,1.35E+03,2.35E+00,-8.21E-01,1.07E+01,0.00E+00
5.93E+04,5.57E+01,9.22E-02,5.10E-01,5.54E+00,2.68E+02,1.19E+03,4.92E-01,4.59E+00,1.10E+01,0.00E+00
5.93E+04,3.34E+01,2.50E-02,2.24E-01,8.95E+00,4.25E+02,1.19E+03,1.72E+00,1.51E+00,1.28E+01,0.00E+00
5.93E+04,1.04E+01,4.45E-02,1.77E-01,3.99E+00,8.56E+01,1.04E+03,2.45E+00,1.55E+01,3.70E+00,2.00E+00
5.93E+04,4.63E+01,1.02E-01,5.82E-01,5.68E+00,1.97E+02,1.04E+03,1.85E+00,9.35E+00,8.99E+00,2.00E+00
5.93E+04,1.15E+02,1.33E-01,8.00E-01,6.03E+00,2.79E+02,1.17E+03,1.87E+00,5.49E-01,7.82E+00,0.00E+00
5.93E+04,7.40E+01,6.67E-02,6.34E-01,9.51E+00,3.75E+02,1.03E+03,2.48E+00,3.23E+00,1.35E+01,0.00E+00
5.93E+04,3.20E+02,5.88E-01,3.91E+00,6.65E+00,1.85E+02,1.13E+03,1.92E+00,8.47E-01,4.80E+00,1.00E+00
5.93E+04,3.52E+02,6.12E-01,2.73E+00,4.46E+00,2.47E+02,1.16E+03,1.78E+00,6.09E-01,4.75E+00,1.00E+00
5.93E+04,1.32E+01,4.34E-02,2.28E-01,5.27E+00,7.79E+01,1.03E+03,2.23E+00,1.56E+01,3.59E+00,2.00E+00
5.93E+04,2.21E+01,2.86E-02,3.29E-01,1.15E+01,6.99E+01,1.00E+03,2.14E+00,1.56E+01,2.58E+00,2.00E+00
5.93E+04,1.37E+02,2.42E-01,1.78E+00,7.35E+00,2.29E+02,1.06E+03,2.35E+00,6.42E+00,5.50E+00,2.00E+00
5.93E+04,5.60E+01,3.36E-02,3.44E-01,1.02E+01,3.16E+02,1.16E+03,6.78E-01,3.31E+00,1.24E+01,0.00E+00
5.93E+04,1.15E+02,1.91E-01,1.98E+00,1.04E+01,1.36E+02,1.06E+03,-1.47E+00,8.37E+00,4.91E+00,2.00E+00
5.93E+04,7.60E+01,1.57E-01,1.48E+00,9.47E+00,1.24E+02,1.06E+03,-1.33E+00,9.10E+00,5.02E+00,2.00E+00
5.93E+04,4.23E+02,6.68E-01,8.59E+00,1.28E+01,1.50E+02,1.04E+03,2.27E+00,3.39E-01,2.84E+00,1.00E+00
5.93E+04,2.90E+01,6.38E-02,3.28E-01,5.14E+00,1.49E+02,1.06E+03,1.72E+00,1.28E+01,7.59E+00,2.00E+00
5.93E+04,5.38E+01,1.19E-01,8.85E-01,7.46E+00,1.16E+02,1.01E+03,2.33E+00,1.18E+01,5.95E+00,2.00E+00
5.93E+04,2.02E+01,1.30E-02,1.18E-01,9.04E+00,3.46E+02,1.22E+03,1.78E+00,1.57E+00,1.20E+01,0.00E+00
5.93E+04,1.85E+02,2.37E-01,1.24E+00,5.24E+00,3.41E+02,1.22E+03,1.83E+00,-6.70E-01,8.02E+00,0.00E+00
5.93E+04,4.95E+01,2.91E-02,2.79E-01,9.55E+00,4.34E+02,1.22E+03,2.08E+00,1.01E+00,1.23E+01,0.00E+00
5.93E+04,1.32E+02,1.13E-01,1.21E+00,1.07E+01,2.76E+02,1.06E+03,1.19E+00,6.38E+00,5.56E+00,2.00E+00
5.93E+04,1.13E+02,3.26E-01,7.90E-01,2.42E+00,2.48E+02,1.40E+03,2.37E+00,-4.74E+00,1.01E+01,0.00E+00
5.93E+04,2.61E+02,2.26E-01,2.49E+00,1.11E+01,3.32E+02,1.15E+03,2.35E+00,6.13E-01,5.74E+00,1.00E+00
5.93E+04,5.88E+01,6.03E-02,3.26E-01,5.42E+00,3.20E+02,1.15E+03,2.57E+00,3.31E+00,1.24E+01,0.00E+00
5.93E+04,2.28E+01,6.21E-02,4.75E-01,7.66E+00,1.21E+02,1.01E+03,1.23E+00,1.41E+01,7.35E+00,2.00E+00
5.93E+04,1.71E+01,3.38E-02,1.23E-01,3.64E+00,1.60E+02,1.07E+03,-1.60E+00,7.80E+00,1.00E+01,2.00E+00
5.93E+04,3.11E+01,3.84E-02,1.50E-01,3.92E+00,3.03E+02,1.46E+03,2.33E+00,-3.67E+00,1.08E+01,0.00E+00
5.93E+04,8.79E+00,1.25E-02,4.80E-02,3.85E+00,1.68E+02,1.05E+03,1.60E+00,1.06E+01,8.86E+00,2.00E+00
5.93E+04,4.39E+02,1.80E+00,6.76E+00,3.76E+00,1.62E+02,1.08E+03,1.85E+00,2.94E-01,2.87E+00,1.00E+00
5.93E+04,6.85E+02,1.01E+00,5.71E+00,5.65E+00,2.59E+02,1.06E+03,2.08E+00,-1.69E+00,3.41E+00,1.00E+00
5.93E+04,7.42E+01,8.72E-02,5.11E-01,5.86E+00,3.05E+02,1.32E+03,1.76E+00,9.17E-01,1.11E+01,0.00E+00
5.93E+04,7.50E+00,5.60E-03,6.18E-02,1.11E+01,4.42E+02,1.46E+03,-1.01E+00,-1.13E+00,1.12E+01,0.00E+00
5.93E+04,8.57E+00,3.71E-02,1.05E-01,2.83E+00,8.78E+01,1.00E+03,1.52E+00,1.49E+01,2.65E+00,2.00E+00
5.93E+04,8.59E+00,1.22E-02,5.38E-02,4.44E+00,2.76E+02,1.08E+03,1.65E+00,4.59E+00,1.28E+01,0.00E+00
5.93E+04,2.07E+02,6.07E-01,2.09E+00,3.44E+00,2.05E+02,1.40E+03,-1.55E+00,-4.55E+00,9.60E+00,0.00E+00
5.93E+04,8.78E+01,5.54E-02,6.20E-01,1.12E+01,3.67E+02,1.20E+03,9.35E-01,1.26E+00,1.19E+01,0.00E+00
5.93E+04,4.18E+01,6.34E-02,4.75E-01,7.50E+00,1.60E+02,1.05E+03,9.00E-01,1.00E+01,8.38E+00,2.00E+00
5.93E+04,1.40E+02,4.94E-01,1.44E+00,2.92E+00,1.50E+02,1.46E+03,2.44E+00,-5.26E+00,9.88E+00,0.00E+00
5.93E+04,3.63E+02,1.08E+00,3.39E+00,3.13E+00,2.00E+02,1.12E+03,2.46E+00,7.17E-01,4.77E+00,1.00E+00
5.93E+04,2.66E+01,9.47E-02,3.93E-01,4.16E+00,1.15E+02,1.46E+03,2.24E+00,-5.80E+00,1.04E+01,0.00E+00
5.93E+04,6.89E+01,4.05E-02,3.65E-01,9.00E+00,4.19E+02,1.14E+03,4.27E-01,2.28E+00,1.34E+01,0.00E+00
5.93E+04,1.07E+02,1.56E-01,8.71E-01,5.58E+00,2.43E+02,1.35E+03,2.20E+00,-4.61E+00,1.03E+01,0.00E+00
5.93E+04,1.77E+02,4.47E-01,3.51E+00,7.86E+00,1.58E+02,1.05E+03,2.17E+00,6.89E+00,4.69E+00,2.00E+00
5.93E+04,1.74E+01,2.51E-02,1.15E-01,4.59E+00,2.42E+02,1.15E+03,5.64E-01,5.31E+00,1.06E+01,0.00E+00
5.93E+04,1.07E+01,1.09E-02,4.37E-02,4.02E+00,4.31E+02,1.35E+03,2.94E+00,-7.74E-01,1.13E+01,0.00E+00
5.93E+04,2.07E+02,1.53E-01,2.88E+00,1.88E+01,3.16E+02,1.15E+03,2.26E+00,5.88E-01,5.94E+00,1.00E+00
5.93E+04,2.81E+02,9.89E-02,2.81E+00,2.84E+01,4.23E+02,1.32E+03,2.02E+00,-1.25E+00,7.30E+00,1.00E+00
5.93E+04,2.99E+01,1.06E-01,7.65E-01,7.22E+00,1.09E+02,1.03E+03,1.90E+00,1.33E+01,6.14E+00,2.00E+00
5.93E+04,4.73E+01,8.27E-02,6.74E-01,8.14E+00,1.60E+02,1.03E+03,1.49E+00,9.95E+00,8.16E+00,2.00E+00
5.93E+04,1.90E+02,3.01E-01,3.34E+00,1.11E+01,1.77E+02,1.03E+03,1.94E+00,7.13E+00,3.83E+00,2.00E+00
5.93E+04,1.26E+01,1.31E-02,7.15E-02,5.45E+00,3.17E+02,1.46E+03,2.82E+00,-3.65E+00,1.08E+01,0.00E+00
5.93E+04,1.58E+01,5.47E-02,2.72E-01,4.96E+00,6.36E+01,1.03E+03,1.88E+00,1.58E+01,3.43E+00,2.00E+00
5.93E+04,5.92E+01,5.18E-02,5.50E-01,1.06E+01,2.02E+02,1.06E+03,2.41E+00,8.31E+00,8.43E+00,2.00E+00
5.93E+04,1.83E+01,1.78E-02,2.01E-01,1.13E+01,2.38E+02,1.07E+03,1.01E+00,7.55E+00,9.08E+00,2.00E+00
5.93E+04,1.09E+01,1.92E-02,1.10E-01,5.75E+00,1.22E+02,1.05E+03,-9.32E-01,1.32E+01,6.95E+00,2.00E+00
5.93E+04,8.60E+00,5.95E-02,5.05E-01,8.48E+00,3.25E+01,1.03E+03,2.11E+00,1.66E+01,2.42E+00,2.00E+00
5.93E+04,4.86E+02,5.27E-01,2.45E+00,4.65E+00,4.62E+02,1.39E+03,1.28E+00,-2.17E+00,4.92E+00,1.00E+00
5.93E+04,1.58E+01,2.64E-02,8.72E-02,3.29E+00,3.43E+02,1.20E+03,2.08E+00,1.97E+00,1.21E+01,0.00E+00
5.93E+04,9.10E+00,1.41E-02,1.50E-01,1.07E+01,2.22E+02,1.07E+03,1.99E+00,7.50E+00,9.12E+00,2.00E+00
5.93E+04,2.17E+02,4.01E-01,1.58E+00,3.95E+00,2.40E+02,1.16E+03,2.14E+00,2.59E+00,5.10E+00,1.00E+00
5.93E+04,5.40E+01,3.76E-02,4.59E-01,1.22E+01,3.10E+02,1.10E+03,-1.08E+00,3.73E+00,1.24E+01,0.00E+00
5.93E+04,5.29E+01,3.84E-01,1.26E+00,3.29E+00,5.68E+01,1.03E+03,2.70E+00,1.03E+01,3.71E+00,2.00E+00
5.93E+04,1.07E+02,2.87E-01,2.58E+00,9.01E+00,8.67E+01,1.04E+03,2.46E+00,9.01E+00,4.14E+00,2.00E+00
5.93E+04,7.68E+01,4.41E-01,2.00E+00,4.55E+00,6.54E+01,1.03E+03,1.29E+00,1.02E+01,3.80E+00,2.00E+00
5.93E+04,8.80E+00,1.65E-02,9.82E-02,5.99E+00,1.34E+02,1.07E+03,2.41E+00,1.29E+01,7.39E+00,2.00E+00
5.93E+04,2.20E+01,4.29E-02,2.50E-01,5.83E+00,1.39E+02,1.46E+03,1.61E+00,-5.93E+00,1.06E+01,0.00E+00
5.93E+04,2.21E+01,7.52E-02,3.17E-01,4.21E+00,8.83E+01,1.04E+03,2.31E+00,1.36E+01,5.67E+00,2.00E+00
5.93E+04,8.69E+02,6.79E-01,4.64E+00,6.84E+00,4.57E+02,1.16E+03,1.77E+00,-2.54E+00,3.20E+00,1.00E+00
5.93E+04,2.71E+01,1.86E-02,1.34E-01,7.25E+00,4.52E+02,1.42E+03,2.63E+00,-1.11E+00,1.12E+01,0.00E+00
5.93E+04,1.11E+01,3.01E-02,1.20E-01,3.98E+00,1.10E+02,1.04E+03,2.03E+00,1.35E+01,6.29E+00,2.00E+00
5.93E+04,5.17E+01,2.02E-02,3.61E-01,1.80E+01,4.71E+02,1.45E+03,2.09E+00,-1.12E+00,1.12E+01,0.00E+00
5.93E+04,6.73E+01,2.21E-01,1.35E+00,6.11E+00,1.41E+02,1.01E+03,1.64E+00,8.65E+00,4.96E+00,2.00E+00
5.93E+04,6.08E+02,9.83E-01,6.91E+00,7.03E+00,2.93E+02,1.40E+03,2.33E+00,-2.59E+00,4.49E+00,1.00E+00
5.93E+04,1.46E+02,1.34E-01,8.17E-01,6.08E+00,4.43E+02,1.26E+03,2.31E+00,-7.11E-01,7.74E+00,0.00E+00
5.93E+04,1.14E+01,1.41E-02,1.05E-01,7.45E+00,2.26E+02,1.15E+03,1.78E+00,5.74E+00,1.05E+01,0.00E+00
5.93E+04,1.51E+02,2.64E-01,1.73E+00,6.55E+00,1.62E+02,1.01E+03,1.04E+00,7.34E+00,4.09E+00,2.00E+00
5.93E+04,1.45E+01,2.32E-02,8.34E-02,3.59E+00,1.62E+02,1.17E+03,1.61E+00,6.19E+00,1.03E+01,0.00E+00
5.93E+04,1.13E+02,1.97E-01,1.56E+00,7.91E+00,1.29E+02,1.01E+03,2.30E+00,8.41E+00,4.58E+00,2.00E+00
5.93E+04,2.50E+01,3.31E-02,2.65E-01,8.00E+00,1.70E+02,1.41E+03,-1.38E+00,-5.28E+00,1.08E+01,0.00E+00
5.93E+04,1.59E+01,1.07E-02,1.22E-01,1.13E+01,3.48E+02,1.01E+03,1.67E+00,3.55E+00,1.35E+01,0.00E+00
5.93E+04,2.45E+01,2.40E-02,9.74E-02,4.07E+00,3.68E+02,1.38E+03,2.73E+00,-1.84E+00,1.10E+01,0.00E+00
5.93E+04,1.35E+02,1.83E-01,1.07E+00,5.86E+00,2.86E+02,1.15E+03,2.00E+00,5.47E-01,7.83E+00,0.00E+00
5.93E+04,2.41E+01,2.11E-02,1.10E-01,5.17E+00,4.27E+02,1.22E+03,-1.74E+00,1.04E+00,1.23E+01,0.00E+00
5.93E+04,2.11E+02,1.52E-01,1.27E+00,8.31E+00,4.67E+02,1.29E+03,1.03E+00,-1.14E+00,7.41E+00,1.00E+00
5.93E+04,2.32E+02,1.95E-01,1.54E+00,7.92E+00,4.23E+02,1.38E+03,1.10E+00,-1.34E+00,7.47E+00,1.00E+00
5.93E+04,1.98E+02,1.51E-01,1.56E+00,1.03E+01,3.75E+02,1.13E+03,7.33E-01,-3.39E-01,7.57E+00,0.00E+00
5.93E+04,1.62E+01,1.47E-02,6.30E-02,4.27E+00,4.69E+02,1.21E+03,-1.04E+00,9.97E-01,1.24E+01,0.00E+00
5.93E+04,1.75E+01,2.96E-02,1.35E-01,4.57E+00,9.48E+01,1.03E+03,2.54E+00,1.35E+01,6.05E+00,2.00E+00
5.93E+04,2.73E+01,4.58E-02,2.95E-01,6.44E+00,1.86E+02,1.06E+03,2.58E+00,8.83E+00,9.31E+00,2.00E+00
5.93E+04,1.91E+01,2.45E-02,1.59E-01,6.49E+00,1.06E+02,1.03E+03,2.99E+00,1.34E+01,6.16E+00,2.00E+00
5.93E+04,1.37E+01,1.71E-02,1.08E-01,6.26E+00,1.54E+02,1.02E+03,9.37E-01,1.18E+01,9.69E+00,2.00E+00
5.93E+04,6.12E+01,5.34E-02,3.74E-01,7.01E+00,2.82E+02,1.12E+03,-1.11E+00,3.62E+00,1.24E+01,0.00E+00
5.93E+04,5.25E+02,3.78E-01,8.81E+00,2.33E+01,1.99E+02,1.12E+03,2.44E+00,-7.82E-01,3.73E+00,1.00E+00
5.93E+04,1.73E+02,3.83E-01,2.00E+00,5.22E+00,1.70E+02,1.01E+03,1.90E+00,7.19E+00,3.85E+00,2.00E+00
5.93E+04,6.17E+01,5.44E-02,2.88E-01,5.29E+00,4.11E+02,1.12E+03,2.43E+00,2.34E+00,1.34E+01,0.00E+00
5.93E+04,2.13E+01,3.23E-02,1.44E-01,4.46E+00,2.21E+02,1.12E+03,2.58E+00,6.49E+00,9.81E+00,2.00E+00
5.93E+04,1.43E+01,4.99E-02,2.33E-01,4.66E+00,6.24E+01,1.03E+03,1.13E+00,1.58E+01,3.41E+00,2.00E+00
5.93E+04,2.08E+01,6.26E-02,3.50E-01,5.59E+00,1.24E+02,1.02E+03,2.43E-01,1.36E+01,7.43E+00,2.00E+00
5.93E+04,1.33E+02,1.85E-01,2.20E+00,1.19E+01,1.56E+02,1.02E+03,2.05E+00,7.60E+00,4.51E+00,2.00E+00
5.93E+04,2.47E+01,7.54E-02,1.07E+00,1.43E+01,5.44E+01,1.01E+03,2.58E+00,1.60E+01,2.52E+00,2.00E+00
5.93E+04,9.78E+00,1.06E-02,4.08E-02,3.84E+00,3.85E+02,1.11E+03,1.97E+00,2.99E+00,1.30E+01,0.00E+00
5.93E+04,2.63E+02,2.85E-01,2.16E+00,7.57E+00,2.68E+02,1.34E+03,2.10E+00,-3.84E+00,9.09E+00,0.00E+00
5.93E+04,1.40E+01,3.87E-02,1.73E-01,4.46E+00,1.82E+02,1.07E+03,2.14E+00,8.45E+00,9.50E+00,2.00E+00
5.93E+04,9.70E+00,7.50E-03,2.99E-02,4.00E+00,3.80E+02,1.39E+03,2.20E+00,-1.78E+00,1.11E+01,0.00E+00
5.93E+04,4.05E+01,8.30E-02,3.68E-01,4.43E+00,2.03E+02,1.39E+03,2.15E+00,-4.81E+00,1.07E+01,0.00E+00
5.93E+04,1.91E+02,4.82E-01,3.42E+00,7.11E+00,1.26E+02,1.03E+03,1.87E-01,7.82E+00,3.73E+00,2.00E+00
5.93E+04,1.48E+02,1.29E-01,1.21E+00,9.38E+00,4.37E+02,1.34E+03,1.46E+00,-8.16E-01,1.07E+01,0.00E+00
5.93E+04,1.31E+01,2.22E-02,4.69E-02,2.11E+00,2.02E+02,1.39E+03,2.51E+00,-4.88E+00,1.08E+01,0.00E+00
5.93E+04,6.18E+01,2.40E-01,1.83E+00,7.62E+00,7.36E+01,1.04E+03,5.57E-01,1.04E+01,3.80E+00,2.00E+00
5.93E+04,1.63E+02,3.42E-01,2.04E+00,5.96E+00,2.05E+02,1.15E+03,1.68E+00,5.74E+00,5.99E+00,2.00E+00
5.93E+04,4.94E+01,1.23E-01,1.03E+00,8.36E+00,1.19E+02,1.04E+03,2.12E+00,1.23E+01,5.95E+00,2.00E+00
5.93E+04,2.53E+02,2.53E-01,2.25E+00,8.87E+00,2.36E+02,1.15E+03,2.02E+00,2.50E+00,5.03E+00,1.00E+00
5.93E+04,1.79E+01,3.17E-02,2.43E-01,7.67E+00,1.70E+02,1.05E+03,1.46E+00,1.05E+01,8.82E+00,2.00E+00
5.93E+04,1.49E+01,2.14E-02,1.68E-01,7.81E+00,1.98E+02,1.04E+03,2.17E+00,1.04E+01,9.53E+00,2.00E+00
5.93E+04,3.33E+01,8.56E-02,5.10E-01,5.96E+00,1.55E+02,1.04E+03,1.47E+00,1.03E+01,8.55E+00,2.00E+00
5.93E+04,2.59E+01,1.16E-01,4.66E-01,4.04E+00,7.35E+01,1.02E+03,1.96E+00,1.55E+01,2.99E+00,2.00E+00
5.93E+04,1.00E+01,8.77E-02,3.36E-01,3.83E+00,5.05E+01,1.02E+03,2.13E+00,1.66E+01,2.47E+00,2.00E+00
5.93E+04,8.42E+00,2.67E-02,7.34E-02,2.74E+00,1.55E+02,1.01E+03,1.72E+00,1.17E+01,9.78E+00,2.00E+00
5.93E+04,3.32E+02,3.74E-01,2.07E+00,5.53E+00,3.35E+02,1.26E+03,1.90E+00,-1.17E+00,6.73E+00,1.00E+00
5.93E+04,9.00E+01,2.12E-01,1.05E+00,4.95E+00,1.40E+02,1.01E+03,2.04E+00,8.56E+00,4.87E+00,2.00E+00
5.93E+04,9.95E+01,1.53E-01,1.05E+00,6.85E+00,1.89E+02,1.01E+03,2.41E+00,8.02E+00,5.01E+00,2.00E+00
5.93E+04,9.74E+00,1.97E-02,6.86E-02,3.48E+00,2.49E+02,1.21E+03,1.88E+00,4.62E+00,1.09E+01,0.00E+00
5.93E+04,3.99E+02,1.05E+00,3.26E+00,3.11E+00,2.45E+02,1.15E+03,1.49E+00,4.29E-01,4.61E+00,1.00E+00
5.93E+04,1.77E+02,6.20E-01,2.68E+00,4.32E+00,1.40E+02,1.01E+03,2.54E+00,7.56E+00,3.88E+00,2.00E+00
5.93E+04,8.00E+00,3.52E-02,9.12E-02,2.58E+00,1.18E+02,1.01E+03,2.03E+00,1.42E+01,7.13E+00,2.00E+00
5.93E+04,3.33E+01,8.35E-02,1.43E-01,1.71E+00,2.61E+02,1.40E+03,2.73E+00,-4.55E+00,1.09E+01,0.00E+00
5.93E+04,3.55E+02,1.42E-01,4.00E+00,2.82E+01,4.63E+02,1.48E+03,4.65E-01,-2.17E+00,4.94E+00,1.00E+00
5.93E+04,2.14E+01,5.65E-02,2.17E-01,3.85E+00,1.87E+02,1.48E+03,1.88E+00,-6.03E+00,1.09E+01,0.00E+00
5.93E+04,1.70E+01,7.09E-02,1.89E-01,2.66E+00,9.75E+01,1.01E+03,2.19E+00,1.44E+01,6.86E+00,2.00E+00
5.93E+04,1.59E+02,4.87E-01,2.03E+00,4.17E+00,1.28E+02,1.05E+03,1.99E+00,7.53E+00,4.18E+00,2.00E+00
5.93E+04,1.59E+02,7.16E-01,2.31E+00,3.22E+00,8.73E+01,1.01E+03,1.89E+00,8.69E+00,3.68E+00,2.00E+00
5.93E+04,6.30E+01,8.75E-02,3.23E-01,3.69E+00,2.48E+02,1.35E+03,2.37E+00,-4.63E+00,1.04E+01,0.00E+00
5.93E+04,1.19E+02,2.42E-01,2.81E+00,1.16E+01,9.96E+01,1.04E+03,2.62E+00,8.90E+00,4.18E+00,2.00E+00
5.93E+04,2.75E+01,3.06E-02,2.20E-01,7.19E+00,2.21E+02,1.07E+03,2.05E+00,7.61E+00,8.96E+00,2.00E+00
5.93E+04,6.40E+01,1.63E-01,8.61E-01,5.28E+00,1.37E+02,1.04E+03,2.38E+00,1.15E+01,6.44E+00,2.00E+00
5.93E+04,6.06E+02,1.74E+00,4.62E+00,2.65E+00,2.55E+02,1.15E+03,1.79E+00,-1.25E+00,3.69E+00,1.00E+00
5.93E+04,5.81E+01,8.67E-02,5.65E-01,6.51E+00,2.27E+02,1.47E+03,1.66E+00,-5.93E+00,1.14E+01,0.00E+00
5.93E+04,1.92E+01,4.29E-02,2.79E-01,6.50E+00,1.24E+02,1.01E+03,1.84E+00,1.39E+01,7.31E+00,2.00E+00
5.93E+04,2.40E+01,1.16E-01,4.92E-01,4.25E+00,6.92E+01,1.01E+03,1.93E+00,1.57E+01,2.57E+00,2.00E+00
5.93E+04,2.88E+01,2.78E-02,3.57E-01,1.28E+01,1.73E+02,1.05E+03,8.04E-01,1.02E+01,8.68E+00,2.00E+00
5.93E+04,2.96E+01,7.23E-02,2.51E-01,3.47E+00,1.96E+02,1.05E+03,2.32E+00,9.25E+00,9.13E+00,2.00E+00
5.93E+04,1.63E+02,5.78E-01,3.05E+00,5.27E+00,8.40E+01,1.02E+03,2.45E+00,8.59E+00,3.67E+00,2.00E+00
5.93E+04,1.06E+02,1.97E-01,1.47E+00,7.46E+00,1.73E+02,1.02E+03,2.12E+00,8.01E+00,4.94E+00,2.00E+00
5.93E+04,5.34E+02,9.30E-01,5.02E+00,5.40E+00,2.68E+02,1.16E+03,1.64E+00,-1.05E+00,3.81E+00,1.00E+00
5.93E+04,4.54E+01,5.26E-02,2.99E-01,5.67E+00,2.40E+02,1.22E+03,1.47E+00,1.59E+00,1.13E+01,0.00E+00
5.93E+04,6.73E+01,3.17E-01,2.42E+00,7.66E+00,6.08E+01,1.02E+03,-1.09E+00,1.02E+01,3.74E+00,2.00E+00
5.93E+04,1.16E+01,4.90E-02,2.02E-01,4.12E+00,1.04E+02,1.03E+03,2.08E+00,1.35E+01,6.16E+00,2.00E+00
5.93E+04,2.23E+02,4.08E-01,3.92E+00,9.60E+00,1.86E+02,1.03E+03,2.26E+00,1.81E+00,2.02E+00,1.00E+00
5.93E+04,2.02E+01,3.10E-02,1.69E-01,5.43E+00,2.13E+02,1.05E+03,2.22E+00,1.03E+01,9.54E+00,2.00E+00
5.93E+04,4.49E+01,1.87E-02,3.20E-01,1.71E+01,4.30E+02,1.05E+03,1.68E+00,3.09E+00,1.34E+01,0.00E+00
5.93E+04,2.19E+01,4.26E-02,2.38E-01,5.61E+00,1.14E+02,1.43E+03,1.82E+00,-5.76E+00,1.04E+01,0.00E+00
5.93E+04,1.97E+01,2.78E-02,1.93E-01,6.93E+00,7.80E+01,1.01E+03,1.74E+00,1.55E+01,2.63E+00,2.00E+00
5.93E+04,2.27E+01,4.19E-02,4.89E-01,1.17E+01,1.32E+02,1.01E+03,2.36E+00,1.37E+01,7.46E+00,2.00E+00
5.93E+04,6.76E+02,7.61E-01,6.30E+00,8.27E+00,2.68E+02,1.05E+03,2.10E+00,-1.68E+00,3.42E+00,1.00E+00
5.93E+04,1.49E+02,2.15E-01,1.89E+00,8.78E+00,1.54E+02,1.05E+03,1.63E+00,7.01E+00,4.67E+00,2.00E+00
5.93E+04,1.64E+02,1.58E+00,5.23E+00,3.31E+00,9.24E+01,1.07E+03,2.09E+00,7.85E+00,3.84E+00,2.00E+00
5.93E+04,9.26E+01,1.71E-01,1.24E+00,7.24E+00,1.29E+02,1.46E+03,2.00E+00,-5.57E+00,1.02E+01,0.00E+00
5.93E+04,4.69E+01,8.98E-02,3.90E-01,4.35E+00,1.93E+02,1.46E+03,1.41E+00,-5.89E+00,1.09E+01,0.00E+00
5.93E+04,3.94E+01,6.42E-02,2.48E-01,3.86E+00,2.24E+02,1.46E+03,2.21E+00,-5.87E+00,1.14E+01,0.00E+00
5.93E+04,2.21E+01,8.56E-02,3.43E-01,4.01E+00,1.01E+02,1.05E+03,2.30E+00,1.35E+01,5.72E+00,2.00E+00
5.93E+04,1.10E+02,2.83E-01,1.19E+00,4.20E+00,1.62E+02,1.05E+03,2.01E+00,8.23E+00,4.86E+00,2.00E+00
5.93E+04,1.72E+01,6.96E-02,3.50E-01,5.03E+00,6.19E+01,1.01E+03,1.12E+00,1.58E+01,2.62E+00,2.00E+00
5.93E+04,5.97E+01,1.57E-01,1.68E+00,1.07E+01,7.75E+01,1.03E+03,-1.39E+00,1.04E+01,3.80E+00,2.00E+00
5.93E+04,8.02E+01,2.54E-01,2.58E+00,1.02E+01,6.13E+01,1.01E+03,1.71E+00,9.95E+00,3.92E+00,2.00E+00
5.93E+04,8.42E+00,1.38E-02,5.62E-02,4.10E+00,1.94E+02,1.14E+03,5.03E-01,6.10E+00,1.03E+01,0.00E+00
5.93E+04,4.23E+01,1.31E-01,5.51E-01,4.20E+00,1.33E+02,1.03E+03,2.30E+00,1.19E+01,6.26E+00,2.00E+00
5.93E+04,5.01E+01,2.51E-01,1.30E+00,5.18E+00,6.21E+01,1.01E+03,2.47E+00,1.03E+01,3.72E+00,2.00E+00
5.93E+04,5.18E+02,1.01E+00,3.84E+00,3.81E+00,2.77E+02,1.09E+03,-2.67E-01,-9.94E-01,3.82E+00,1.00E+00
5.93E+04,3.00E+01,4.99E-02,4.09E-01,8.20E+00,5.37E+01,1.01E+03,1.43E+00,1.60E+01,2.53E+00,2.00E+00
5.93E+04,9.98E+00,1.60E-02,7.49E-02,4.69E+00,1.99E+02,1.10E+03,2.53E+00,7.04E+00,9.69E+00,2.00E+00
5.93E+04,6.74E+01,6.05E-02,2.91E-01,4.81E+00,4.17E+02,1.39E+03,1.61E+00,-1.24E+00,1.10E+01,0.00E+00
5.93E+04,1.02E+01,4.96E-02,2.05E-01,4.14E+00,7.01E+01,1.02E+03,1.67E+00,1.57E+01,3.14E+00,2.00E+00
5.93E+04,9.74E+00,1.25E-02,3.38E-02,2.71E+00,3.10E+02,1.22E+03,1.63E+00,1.55E+00,1.16E+01,0.00E+00
5.93E+04,1.63E+02,3.67E-01,1.93E+00,5.26E+00,1.86E+02,1.10E+03,1.51E+00,5.98E+00,5.45E+00,2.00E+00
5.93E+04,2.61E+02,9.90E-01,3.16E+00,3.19E+00,1.48E+02,1.05E+03,2.30E+00,1.48E+00,1.86E+00,1.00E+00
5.93E+04,1.97E+01,8.54E-02,4.29E-01,5.02E+00,6.10E+01,1.01E+03,2.11E+00,1.59E+01,2.61E+00,2.00E+00
5.93E+04,1.92E+02,2.90E-01,2.46E+00,8.47E+00,1.90E+02,1.10E+03,2.26E+00,5.91E+00,5.43E+00,2.00E+00
5.93E+04,2.40E+02,3.89E-01,2.38E+00,6.12E+00,2.12E+02,1.05E+03,1.63E+00,1.78E+00,4.66E+00,1.00E+00
5.93E+04,1.15E+01,1.07E-02,2.74E-02,2.57E+00,3.67E+02,1.14E+03,2.74E+00,2.66E+00,1.26E+01,0.00E+00
5.93E+04,1.67E+01,2.64E-02,1.15E-01,4.35E+00,2.79E+02,1.44E+03,2.95E+00,-3.78E+00,1.09E+01,0.00E+00
5.93E+04,1.51E+02,2.94E-01,4.11E+00,1.40E+01,1.10E+02,1.03E+03,2.30E+00,8.11E+00,4.03E+00,2.00E+00
5.93E+04,1.63E+02,1.31E-01,9.37E-01,7.17E+00,4.46E+02,1.25E+03,1.85E+00,-7.34E-01,7.71E+00,0.00E+00
5.93E+04,6.84E+01,4.24E-02,5.60E-01,1.32E+01,3.32E+02,1.14E+03,1.79E+00,3.21E+00,1.24E+01,0.00E+00
5.93E+04,5.16E+02,4.65E-01,5.29E+00,1.14E+01,3.13E+02,1.12E+03,1.01E+00,-1.05E+00,3.88E+00,1.00E+00
5.93E+04,9.63E+00,9.10E-03,4.22E-02,4.66E+00,3.60E+02,1.16E+03,2.10E+00,2.46E+00,1.25E+01,0.00E+00
5.93E+04,2.70E+02,3.83E-01,3.28E+00,8.57E+00,2.39E+02,1.05E+03,2.50E+00,1.61E+00,4.76E+00,1.00E+00
5.93E+04,4.65E+01,1.03E-01,5.96E-01,5.79E+00,1.17E+02,1.04E+03,1.75E+00,1.23E+01,5.93E+00,2.00E+00
5.93E+04,4.42E+01,8.14E-02,5.07E-01,6.22E+00,1.76E+02,1.05E+03,2.23E+00,1.00E+01,8.45E+00,2.00E+00
5.93E+04,8.26E+00,1.89E-02,4.74E-02,2.52E+00,1.57E+02,1.46E+03,2.33E+00,-6.00E+00,1.08E+01,0.00E+00
5.93E+04,2.55E+01,2.93E-02,2.33E-01,7.98E+00,3.09E+02,1.05E+03,2.02E+00,3.99E+00,1.30E+01,0.00E+00
5.93E+04,1.53E+01,1.63E-02,6.90E-02,4.21E+00,4.32E+02,1.39E+03,2.07E+00,-1.01E+00,1.13E+01,0.00E+00
5.93E+04,8.05E+01,1.08E-01,3.98E-01,3.70E+00,3.65E+02,1.39E+03,-1.17E+00,-1.54E+00,1.10E+01,0.00E+00
5.93E+04,5.91E+02,3.87E-01,5.33E+00,1.38E+01,4.57E+02,1.19E+03,-1.27E+00,-1.47E+00,4.17E+00,1.00E+00
5.93E+04,1.21E+02,1.89E-01,1.24E+00,6.59E+00,2.94E+02,1.15E+03,2.22E+00,5.44E-01,7.82E+00,0.00E+00
5.93E+04,2.38E+02,6.28E-01,3.17E+00,5.04E+00,1.87E+02,1.09E+03,-6.48E-01,2.34E+00,4.37E+00,1.00E+00
5.93E+04,2.40E+02,3.02E-01,3.39E+00,1.12E+01,2.36E+02,1.09E+03,1.90E+00,2.46E+00,5.03E+00,1.00E+00
5.93E+04,7.48E+01,1.34E-01,6.66E-01,4.96E+00,1.87E+02,1.05E+03,1.98E+00,9.07E+00,8.16E+00,2.00E+00
5.93E+04,3.12E+01,3.30E-02,1.60E-01,4.85E+00,3.89E+02,1.15E+03,1.37E+00,2.45E+00,1.27E+01,0.00E+00
5.93E+04,2.53E+01,1.23E-02,1.53E-01,1.24E+01,4.22E+02,1.25E+03,2.00E+00,9.40E-01,1.23E+01,0.00E+00
5.93E+04,1.19E+01,1.15E-02,5.87E-02,5.13E+00,4.30E+02,1.25E+03,2.40E+00,9.47E-01,1.23E+01,0.00E+00
5.93E+04,2.49E+01,1.03E-01,5.24E-01,5.08E+00,1.08E+02,1.03E+03,2.46E+00,1.33E+01,6.16E+00,2.00E+00
5.93E+04,2.21E+01,3.10E-02,1.56E-01,5.03E+00,1.14E+02,1.01E+03,1.69E+00,1.42E+01,7.17E+00,2.00E+00
5.93E+04,4.21E+01,1.23E-01,1.26E+00,1.03E+01,8.15E+01,1.03E+03,1.79E+00,1.05E+01,3.76E+00,2.00E+00
5.93E+04,4.51E+01,5.65E-02,4.41E-01,7.80E+00,3.05E+02,1.11E+03,2.52E+00,3.75E+00,1.24E+01,0.00E+00
5.93E+04,1.66E+02,4.33E-01,1.42E+00,3.27E+00,2.33E+02,1.11E+03,1.84E+00,5.77E+00,6.05E+00,2.00E+00
5.93E+04,5.92E+01,1.03E-01,3.39E-01,3.28E+00,2.30E+02,1.11E+03,2.57E+00,6.54E+00,8.71E+00,2.00E+00
5.93E+04,9.75E+01,1.15E-01,1.09E+00,9.44E+00,2.26E+02,1.01E+03,2.05E+00,8.39E+00,8.29E+00,2.00E+00
5.93E+04,1.43E+02,7.87E-02,9.87E-01,1.26E+01,4.20E+02,1.31E+03,1.75E+00,-8.18E-01,1.07E+01,0.00E+00
5.93E+04,1.07E+02,2.12E-01,1.33E+00,6.27E+00,1.69E+02,1.13E+03,1.78E+00,6.21E+00,7.03E+00,2.00E+00
5.93E+04,1.96E+01,3.89E-02,3.11E-01,7.99E+00,1.44E+02,1.04E+03,1.77E+00,1.30E+01,7.79E+00,2.00E+00
5.93E+04,1.51E+01,1.55E-02,1.09E-01,7.03E+00,1.77E+02,1.03E+03,2.39E+00,1.09E+01,9.62E+00,2.00E+00
5.93E+04,1.37E+01,2.30E-02,1.55E-01,6.73E+00,8.54E+01,1.02E+03,1.62E+00,1.46E+01,3.69E+00,2.00E+00
5.93E+04,5.41E+01,1.01E-01,7.24E-01,7.13E+00,1.58E+02,1.05E+03,2.05E+00,9.91E+00,8.24E+00,2.00E+00
5.93E+04,1.13E+02,1.06E-01,8.51E-01,8.00E+00,3.33E+02,1.24E+03,2.43E+00,-7.47E-01,8.16E+00,0.00E+00
5.93E+04,8.45E+00,1.38E-02,2.91E-02,2.13E+00,4.16E+02,1.24E+03,1.38E+00,9.89E-01,1.23E+01,0.00E+00
5.93E+04,1.27E+01,2.06E-02,1.39E-01,6.75E+00,2.04E+02,1.09E+03,2.32E+00,7.09E+00,9.54E+00,2.00E+00
5.93E+04,6.71E+01,4.82E-02,5.33E-01,1.11E+01,4.03E+02,1.15E+03,2.71E+00,2.30E+00,1.34E+01,0.00E+00
5.93E+04,7.50E+00,7.50E-03,4.05E-02,5.45E+00,4.79E+02,1.32E+03,1.41E+00,-2.62E-01,1.14E+01,0.00E+00
5.93E+04,2.46E+01,1.98E-02,1.58E-01,7.95E+00,2.67E+02,1.05E+03,2.09E+00,4.97E+00,1.31E+01,0.00E+00
5.93E+04,2.86E+01,6.86E-02,6.97E-01,1.02E+01,9.17E+01,1.01E+03,1.94E+00,1.46E+01,4.41E+00,2.00E+00
5.93E+04,1.31E+01,2.69E-02,1.02E-01,3.79E+00,1.70E+02,1.01E+03,2.62E+00,1.16E+01,9.76E+00,2.00E+00
5.93E+04,2.59E+01,8.59E-02,1.06E+00,1.24E+01,9.23E+01,1.01E+03,1.02E+00,1.46E+01,4.39E+00,2.00E+00
5.93E+04,4.35E+01,3.71E-02,3.46E-01,9.30E+00,3.42E+02,1.04E+03,2.09E+00,3.57E+00,1.33E+01,0.00E+00
5.93E+04,5.19E+02,4.95E-01,3.73E+00,7.55E+00,3.71E+02,1.34E+03,1.91E+00,-2.35E+00,4.82E+00,1.00E+00
5.93E+04,1.15E+02,1.33E-01,8.76E-01,6.61E+00,2.95E+02,1.42E+03,2.33E+00,-4.09E+00,9.75E+00,0.00E+00
5.93E+04,1.94E+01,3.28E-02,2.86E-01,8.74E+00,6.23E+01,1.01E+03,2.07E+00,1.58E+01,2.63E+00,2.00E+00
5.93E+04,9.07E+01,2.80E-01,9.47E-01,3.38E+00,2.25E+02,1.15E+03,1.29E+00,5.88E+00,6.77E+00,2.00E+00
5.93E+04,1.58E+01,3.46E-02,1.23E-01,3.57E+00,1.01E+02,1.01E+03,2.20E+00,1.43E+01,6.91E+00,2.00E+00
5.93E+04,2.05E+01,7.26E-02,5.74E-01,7.90E+00,6.99E+01,1.01E+03,2.28E+00,1.56E+01,2.63E+00,2.00E+00
5.93E+04,1.91E+02,1.01E-01,1.61E+00,1.60E+01,3.78E+02,1.15E+03,2.45E+00,-3.43E-01,7.58E+00,0.00E+00
5.93E+04,1.94E+01,8.13E-02,1.68E-01,2.07E+00,4.70E+01,1.50E+03,1.60E+00,-5.81E+00,1.03E+01,0.00E+00
5.93E+04,3.44E+01,2.03E-02,2.25E-01,1.11E+01,3.95E+02,1.22E+03,2.07E+00,1.30E+00,1.21E+01,0.00E+00
5.93E+04,5.68E+01,8.45E-02,5.78E-01,6.84E+00,1.74E+02,1.09E+03,2.23E+00,8.57E+00,7.67E+00,2.00E+00
5.93E+04,2.20E+02,5.06E-01,2.44E+00,4.82E+00,1.82E+02,1.08E+03,-1.80E+00,2.34E+00,4.32E+00,1.00E+00
5.93E+04,1.16E+01,1.95E-02,6.77E-02,3.46E+00,2.04E+02,1.15E+03,-1.32E+00,6.02E+00,1.03E+01,0.00E+00
5.93E+04,2.40E+01,3.58E-02,3.28E-01,9.16E+00,1.83E+02,1.07E+03,2.20E+00,8.54E+00,9.46E+00,2.00E+00
5.93E+04,1.78E+01,1.41E-02,8.29E-02,5.91E+00,4.01E+02,1.32E+03,2.34E+00,8.22E-02,1.13E+01,0.00E+00
5.93E+04,1.71E+02,7.66E-01,3.01E+00,3.93E+00,1.41E+02,1.01E+03,1.76E+00,7.50E+00,3.88E+00,2.00E+00
5.93E+04,1.38E+02,5.72E-01,2.22E+00,3.89E+00,1.19E+02,1.01E+03,1.19E+00,8.20E+00,4.21E+00,2.00E+00
5.93E+04,1.77E+01,1.38E-02,8.82E-02,6.37E+00,3.79E+02,1.23E+03,2.32E+00,1.35E+00,1.20E+01,0.00E+00
5.93E+04,1.93E+02,1.89E-01,1.27E+00,6.68E+00,4.40E+02,1.31E+03,1.87E+00,-1.17E+00,7.47E+00,1.00E+00
5.93E+04,1.45E+01,2.26E-02,1.42E-01,6.31E+00,9.78E+01,1.01E+03,2.26E+00,1.43E+01,6.87E+00,2.00E+00
5.93E+04,6.63E+01,1.95E-01,2.11E+00,1.08E+01,9.25E+01,1.01E+03,1.55E+00,1.02E+01,4.28E+00,2.00E+00
5.93E+04,4.97E+01,5.30E-02,1.99E-01,3.76E+00,4.11E+02,1.22E+03,2.09E+00,1.19E+00,1.22E+01,0.00E+00
5.93E+04,2.05E+01,7.36E-02,4.76E-01,6.47E+00,8.96E+01,1.01E+03,1.53E+00,1.46E+01,4.42E+00,2.00E+00
5.93E+04,1.75E+01,1.02E-01,7.94E-01,7.79E+00,3.02E+01,1.01E+03,2.49E+00,1.67E+01,2.48E+00,2.00E+00
5.93E+04,3.04E+02,5.77E-01,4.73E+00,8.19E+00,1.55E+02,1.03E+03,-6.62E-01,1.30E+00,2.04E+00,1.00E+00
5.93E+04,6.67E+02,1.11E+00,4.01E+00,3.62E+00,3.21E+02,1.30E+03,1.55E+00,-2.49E+00,4.21E+00,1.00E+00
5.93E+04,6.53E+01,8.19E-02,3.77E-01,4.61E+00,3.38E+02,1.42E+03,1.46E+00,-2.07E+00,1.10E+01,0.00E+00
5.93E+04,1.55E+02,1.35E-01,9.08E-01,6.72E+00,3.83E+02,1.12E+03,1.47E+00,-3.12E-01,7.60E+00,0.00E+00
5.93E+04,2.55E+01,7.41E-02,6.55E-01,8.83E+00,1.30E+02,1.02E+03,-1.46E+00,1.35E+01,7.42E+00,2.00E+00
5.93E+04,1.03E+01,1.50E-02,1.05E-01,7.00E+00,2.05E+02,1.02E+03,1.92E+00,1.07E+01,9.68E+00,2.00E+00
5.93E+04,2.54E+01,8.10E-02,4.64E-01,5.72E+00,1.03E+02,1.03E+03,1.33E+00,1.34E+01,6.10E+00,2.00E+00
5.93E+04,9.07E+00,8.30E-03,3.74E-02,4.53E+00,4.43E+02,1.38E+03,2.36E+00,-9.60E-01,1.13E+01,0.00E+00
5.93E+04,8.29E+01,1.49E-01,5.58E-01,3.74E+00,2.63E+02,1.25E+03,2.27E+00,1.52E+00,1.13E+01,0.00E+00
5.93E+04,3.62E+02,7.09E-01,3.49E+00,4.91E+00,2.43E+02,1.07E+03,1.90E+00,8.23E-01,4.98E+00,1.00E+00
5.93E+04,5.87E+01,1.05E-01,3.63E-01,3.45E+00,3.21E+02,1.25E+03,1.97E+00,1.49E+00,1.16E+01,0.00E+00
5.93E+04,5.77E+01,1.46E-01,4.72E-01,3.23E+00,2.37E+02,1.07E+03,2.35E+00,7.66E+00,8.82E+00,2.00E+00
5.93E+04,3.80E+01,5.66E-02,1.71E-01,3.02E+00,2.41E+02,1.25E+03,1.65E+00,1.49E+00,1.13E+01,0.00E+00
5.93E+04,2.13E+02,3.68E-01,1.06E+00,2.86E+00,3.40E+02,1.37E+03,2.20E+00,-1.38E+00,7.72E+00,0.00E+00
5.93E+04,2.00E+02,3.21E-01,2.81E+00,8.75E+00,2.08E+02,1.02E+03,1.67E+00,7.06E+00,3.77E+00,2.00E+00
5.93E+04,2.30E+02,2.00E-01,1.69E+00,8.43E+00,3.13E+02,1.10E+03,-7.38E-01,6.33E-01,5.89E+00,1.00E+00
5.93E+04,1.76E+02,1.66E-01,1.86E+00,1.12E+01,3.03E+02,1.10E+03,2.44E+00,6.06E-01,6.00E+00,1.00E+00
5.93E+04,4.64E+01,1.02E-01,7.38E-01,7.23E+00,1.03E+02,1.03E+03,1.19E+00,1.24E+01,5.88E+00,2.00E+00
5.93E+04,1.12E+01,1.12E-02,4.74E-02,4.19E+00,3.63E+02,1.18E+03,9.97E-01,2.26E+00,1.24E+01,0.00E+00
5.93E+04,2.49E+01,3.33E-02,1.58E-01,4.75E+00,3.61E+02,1.36E+03,1.17E+00,-1.83E+00,1.10E+01,0.00E+00
5.93E+04,2.00E+01,1.18E-01,4.90E-01,4.15E+00,6.62E+01,1.03E+03,1.97E+00,1.58E+01,3.44E+00,2.00E+00
5.93E+04,1.12E+01,5.09E-02,1.52E-01,3.00E+00,7.15E+01,1.03E+03,1.34E+00,1.58E+01,3.43E+00,2.00E+00
5.93E+04,1.03E+01,1.49E-02,4.90E-02,3.28E+00,3.26E+02,1.12E+03,2.15E+00,3.88E+00,1.23E+01,0.00E+00
5.93E+04,1.43E+02,1.47E-01,1.02E+00,6.90E+00,3.58E+02,1.25E+03,2.22E+00,-7.29E-01,8.10E+00,0.00E+00
5.93E+04,9.56E+00,9.60E-03,4.43E-02,4.61E+00,3.45E+02,1.25E+03,-1.47E+00,1.42E+00,1.17E+01,0.00E+00
5.93E+04,1.46E+01,1.81E-02,1.16E-01,6.41E+00,2.40E+02,1.04E+03,2.03E+00,5.25E+00,1.31E+01,0.00E+00
5.93E+04,5.11E+01,5.94E-02,3.55E-01,5.98E+00,2.17E+02,1.43E+03,-9.39E-01,-5.84E+00,1.13E+01,0.00E+00
5.93E+04,1.67E+02,1.58E-01,1.13E+00,7.15E+00,3.87E+02,1.17E+03,2.16E+00,-3.64E-01,7.62E+00,0.00E+00
5.93E+04,1.42E+02,2.24E-01,1.13E+00,5.06E+00,2.51E+02,1.05E+03,1.90E+00,6.41E+00,5.55E+00,2.00E+00
5.93E+04,6.00E+01,5.68E-02,5.84E-01,1.03E+01,2.99E+02,1.11E+03,1.56E+00,3.72E+00,1.24E+01,0.00E+00
5.93E+04,3.25E+02,6.41E-01,8.92E+00,1.39E+01,1.39E+02,1.05E+03,1.99E+00,9.99E-01,2.21E+00,1.00E+00
5.93E+04,1.28E+01,1.28E-02,8.19E-02,6.39E+00,2.43E+02,1.11E+03,1.43E+00,6.62E+00,9.70E+00,2.00E+00
5.93E+04,2.37E+02,1.82E-01,2.56E+00,1.40E+01,3.10E+02,1.16E+03,2.40E+00,6.21E-01,5.82E+00,1.00E+00
5.93E+04,3.48E+02,3.59E-01,2.52E+00,7.02E+00,4.01E+02,1.25E+03,1.58E+00,-1.17E+00,6.67E+00,1.00E+00
5.93E+04,2.37E+02,1.49E-01,1.81E+00,1.22E+01,4.60E+02,1.29E+03,2.33E+00,-1.14E+00,7.39E+00,1.00E+00
5.93E+04,5.37E+02,4.38E-01,3.50E+00,7.99E+00,4.49E+02,1.08E+03,1.85E+00,-1.14E+00,4.15E+00,1.00E+00
5.93E+04,2.48E+01,5.15E-02,3.52E-01,6.84E+00,1.14E+02,1.03E+03,2.32E+00,1.33E+01,6.19E+00,2.00E+00
5.93E+04,2.90E+02,7.29E-01,4.39E+00,6.03E+00,1.55E+02,1.05E+03,2.15E+00,1.28E+00,2.11E+00,1.00E+00
5.93E+04,1.85E+01,3.38E-02,2.66E-01,7.86E+00,9.58E+01,1.03E+03,1.04E+00,1.35E+01,6.02E+00,2.00E+00
5.93E+04,1.64E+02,1.54E-01,1.32E+00,8.54E+00,3.37E+02,1.31E+03,1.80E+00,-1.13E+00,8.02E+00,0.00E+00
5.93E+04,1.08E+01,3.66E-02,2.11E-01,5.75E+00,9.77E+01,1.03E+03,1.09E+00,1.35E+01,6.10E+00,2.00E+00
5.93E+04,2.56E+01,1.04E-01,2.82E-01,2.71E+00,1.30E+02,1.03E+03,1.70E+00,1.33E+01,7.46E+00,2.00E+00
5.93E+04,1.44E+01,1.30E-02,6.50E-02,5.03E+00,4.05E+02,1.31E+03,2.71E+00,8.93E-02,1.13E+01,0.00E+00
5.93E+04,1.93E+01,6.74E-02,3.22E-01,4.78E+00,1.26E+02,1.03E+03,2.24E+00,1.33E+01,7.46E+00,2.00E+00
5.93E+04,1.38E+02,2.89E-01,1.40E+00,4.85E+00,1.96E+02,1.06E+03,2.77E+00,6.64E+00,5.06E+00,2.00E+00
5.93E+04,9.38E+00,6.26E-02,6.16E-01,9.84E+00,5.05E+01,1.01E+03,2.04E+00,1.69E+01,2.67E+00,2.00E+00
5.93E+04,5.79E+01,5.46E-02,4.27E-01,7.84E+00,2.81E+02,1.14E+03,2.08E+00,3.50E+00,1.24E+01,0.00E+00
5.93E+04,1.26E+01,1.18E-02,3.86E-02,3.23E+00,4.31E+02,1.34E+03,1.53E+00,-4.38E-01,1.13E+01,0.00E+00
5.93E+04,2.42E+02,5.48E-01,1.52E+00,2.78E+00,2.45E+02,1.33E+03,-1.42E+00,-3.83E+00,9.08E+00,0.00E+00
5.93E+04,6.80E+01,1.93E-01,9.22E-01,4.77E+00,1.73E+02,1.03E+03,1.74E+00,9.34E+00,8.14E+00,2.00E+00
5.93E+04,2.50E+01,6.00E-02,2.28E-01,3.80E+00,1.73E+02,1.01E+03,2.00E+00,1.16E+01,9.76E+00,2.00E+00
5.93E+04,7.30E+00,7.80E-03,5.39E-02,6.94E+00,2.75E+02,1.07E+03,1.92E+00,4.62E+00,1.29E+01,0.00E+00
5.93E+04,5.03E+01,4.45E-02,7.14E-01,1.60E+01,1.58E+02,1.04E+03,2.84E+00,9.94E+00,8.18E+00,2.00E+00
5.93E+04,3.19E+02,3.88E-01,2.63E+00,6.78E+00,2.69E+02,1.12E+03,9.86E-01,7.57E-01,5.26E+00,1.00E+00
5.93E+04,9.98E+00,1.86E-02,9.15E-02,4.91E+00,1.88E+02,1.08E+03,2.68E+00,8.25E+00,9.61E+00,2.00E+00
5.93E+04,1.89E+01,2.56E-02,2.16E-01,8.45E+00,9.63E+01,1.04E+03,9.06E-01,1.35E+01,5.73E+00,2.00E+00
5.93E+04,6.75E+01,1.27E-01,7.11E-01,5.60E+00,1.76E+02,1.04E+03,1.85E+00,9.20E+00,8.10E+00,2.00E+00
5.93E+04,1.91E+02,3.23E-01,1.86E+00,5.76E+00,2.17E+02,1.45E+03,1.94E+00,-4.55E+00,9.57E+00,0.00E+00
5.93E+04,2.25E+01,2.64E-02,3.35E-01,1.27E+01,7.58E+01,1.01E+03,2.35E+00,1.55E+01,2.62E+00,2.00E+00
5.93E+04,4.40E+01,2.96E-02,4.51E-01,1.52E+01,3.85E+02,1.02E+03,-1.22E+00,3.29E+00,1.35E+01,0.00E+00
5.93E+04,1.10E+02,1.60E-01,1.31E+00,8.21E+00,2.13E+02,1.09E+03,2.12E+00,6.12E+00,6.84E+00,2.00E+00
5.93E+04,3.47E+01,5.46E-02,2.44E-01,4.47E+00,2.42E+02,1.43E+03,1.87E+00,-5.77E+00,1.14E+01,0.00E+00
5.93E+04,9.60E+00,1.04E-02,4.27E-02,4.07E+00,3.51E+02,1.43E+03,1.28E+00,-2.04E+00,1.10E+01,0.00E+00
5.93E+04,2.29E+01,2.30E-02,2.29E-01,9.97E+00,1.19E+02,1.06E+03,1.82E+00,1.29E+01,7.27E+00,2.00E+00
5.93E+04,3.19E+01,1.78E-02,1.80E-01,1.01E+01,4.71E+02,1.41E+03,9.15E-01,-1.07E+00,1.12E+01,0.00E+00
5.93E+04,2.47E+01,2.90E-02,2.14E-01,7.39E+00,2.58E+02,1.07E+03,9.99E-01,4.67E+00,1.29E+01,0.00E+00
5.93E+04,1.03E+01,8.00E-03,1.90E-02,2.39E+00,4.79E+02,1.00E+03,1.84E+00,3.13E+00,1.34E+01,0.00E+00
5.93E+04,1.71E+02,3.33E-01,1.87E+00,5.63E+00,1.99E+02,1.06E+03,2.54E+00,6.46E+00,5.17E+00,2.00E+00
5.93E+04,9.61E+01,1.37E-01,2.97E+00,2.16E+01,1.29E+02,1.06E+03,-1.21E+00,9.03E+00,5.05E+00,2.00E+00
5.93E+04,2.57E+01,4.13E-02,8.32E-01,2.02E+01,1.21E+02,1.06E+03,1.95E+00,1.29E+01,7.27E+00,2.00E+00
5.93E+04,2.77E+01,3.25E-02,1.66E-01,5.11E+00,2.50E+02,1.17E+03,2.22E+00,4.92E+00,1.08E+01,0.00E+00
5.93E+04,8.56E+00,8.03E-02,1.77E-01,2.21E+00,5.29E+01,1.00E+03,2.07E+00,1.68E+01,2.68E+00,2.00E+00
5.93E+04,3.38E+01,7.41E-02,3.67E-01,4.96E+00,1.35E+02,1.06E+03,2.21E+00,1.29E+01,7.45E+00,2.00E+00
5.93E+04,1.19E+01,1.79E-02,7.57E-02,4.22E+00,2.09E+02,1.05E+03,2.25E+00,1.04E+01,9.52E+00,2.00E+00
5.93E+04,1.16E+02,1.07E-01,1.03E+00,9.66E+00,2.78E+02,1.08E+03,1.73E+00,6.35E+00,5.60E+00,2.00E+00
5.93E+04,5.72E+01,6.72E-02,3.00E-01,4.47E+00,2.93E+02,1.15E+03,1.88E+00,3.44E+00,1.23E+01,0.00E+00
5.93E+04,4.30E+01,2.19E-02,2.04E-01,9.36E+00,4.28E+02,1.15E+03,1.24E+00,1.91E+00,1.33E+01,0.00E+00
5.93E+04,2.70E+01,3.12E-02,1.86E-01,5.95E+00,2.48E+02,1.15E+03,1.90E+00,5.22E+00,1.07E+01,0.00E+00
5.93E+04,3.39E+02,3.94E-01,2.11E+00,5.35E+00,3.58E+02,1.15E+03,2.03E+00,5.14E-01,5.71E+00,1.00E+00
5.93E+04,9.47E+01,2.21E-01,1.00E+00,4.54E+00,2.15E+02,1.15E+03,2.27E+00,5.90E+00,6.80E+00,2.00E+00
5.93E+04,1.79E+01,2.06E-02,8.77E-02,4.26E+00,2.86E+02,1.39E+03,-1.04E+00,-4.53E+00,1.09E+01,0.00E+00
5.93E+04,1.96E+01,2.58E-02,1.61E-01,6.24E+00,2.54E+02,1.39E+03,1.74E+00,-4.55E+00,1.09E+01,0.00E+00
5.93E+04,8.30E+01,4.56E-02,6.98E-01,1.53E+01,4.24E+02,1.15E+03,2.46E+00,2.25E+00,1.34E+01,0.00E+00
5.93E+04,2.08E+01,1.81E-02,3.06E-01,1.70E+01,1.09E+02,1.00E+03,2.36E+00,1.42E+01,7.08E+00,2.00E+00
5.93E+04,9.50E+00,1.39E-02,2.61E-02,1.87E+00,2.76E+02,1.39E+03,-1.28E+00,-4.50E+00,1.09E+01,0.00E+00
5.93E+04,2.07E+01,1.98E-02,1.20E-01,6.07E+00,1.62E+02,1.05E+03,2.02E+00,1.06E+01,8.73E+00,2.00E+00
5.93E+04,1.37E+02,2.51E-01,1.43E+00,5.69E+00,1.94E+02,1.03E+03,1.23E+00,7.45E+00,4.59E+00,2.00E+00
5.93E+04,2.89E+01,1.02E-01,8.09E-01,7.91E+00,9.14E+01,1.04E+03,1.96E+00,1.36E+01,5.70E+00,2.00E+00
5.93E+04,1.25E+02,2.64E-01,2.36E+00,8.94E+00,1.13E+02,1.03E+03,2.06E+00,8.34E+00,4.20E+00,2.00E+00
5.93E+04,1.75E+01,2.35E-02,1.95E-01,8.26E+00,1.32E+02,1.04E+03,2.18E+00,1.31E+01,7.57E+00,2.00E+00
5.93E+04,1.70E+02,1.29E-01,2.00E+00,1.55E+01,2.55E+02,1.35E+03,1.60E+00,-4.41E+00,9.64E+00,0.00E+00
5.93E+04,1.84E+01,6.64E-02,4.67E-01,7.03E+00,6.97E+01,1.03E+03,8.24E-01,1.58E+01,3.49E+00,2.00E+00
5.93E+04,3.14E+02,8.81E-01,6.10E+00,6.92E+00,1.41E+02,1.01E+03,2.08E+00,1.29E+00,1.97E+00,1.00E+00
5.93E+04,2.68E+02,3.23E-01,6.49E+00,2.01E+01,1.76E+02,1.05E+03,1.96E+00,1.43E+00,2.09E+00,1.00E+00
5.93E+04,5.26E+01,8.45E-02,7.56E-01,8.95E+00,1.24E+02,1.03E+03,1.76E+00,1.18E+01,6.04E+00,2.00E+00
5.93E+04,2.28E+02,1.96E-01,2.59E+00,1.32E+01,2.59E+02,1.11E+03,2.44E+00,2.47E+00,5.05E+00,1.00E+00
5.93E+04,1.77E+01,8.50E-02,4.00E-01,4.71E+00,5.46E+01,1.44E+03,-1.42E+00,-5.81E+00,1.03E+01,0.00E+00
5.93E+04,3.23E+02,3.79E-01,3.55E+00,9.37E+00,2.92E+02,1.10E+03,1.80E+00,7.53E-01,5.29E+00,1.00E+00
5.93E+04,8.65E+01,1.72E-01,9.11E-01,5.31E+00,2.20E+02,1.44E+03,1.94E+00,-4.92E+00,9.97E+00,0.00E+00
5.93E+04,5.72E+01,3.28E-01,1.77E+00,5.40E+00,5.42E+01,1.02E+03,1.97E+00,1.03E+01,3.70E+00,2.00E+00
5.93E+04,8.00E+00,1.07E-02,4.03E-02,3.75E+00,1.85E+02,1.02E+03,2.17E+00,1.10E+01,9.67E+00,2.00E+00
5.93E+04,4.25E+01,1.26E-01,1.15E+00,9.07E+00,7.75E+01,1.02E+03,1.84E+00,1.05E+01,3.75E+00,2.00E+00
5.93E+04,1.69E+02,3.36E-01,3.81E+00,1.13E+01,1.65E+02,1.11E+03,1.08E+00,5.95E+00,5.53E+00,2.00E+00
5.93E+04,2.43E+01,3.57E-02,2.22E-01,6.24E+00,1.59E+02,1.11E+03,2.34E+00,7.30E+00,9.98E+00,2.00E+00
5.93E+04,1.97E+01,1.42E-02,1.12E-01,7.80E+00,3.95E+02,1.25E+03,2.70E+00,1.17E+00,1.21E+01,0.00E+00
5.93E+04,5.56E+01,1.03E-01,5.33E-01,5.17E+00,2.27E+02,1.47E+03,2.16E+00,-5.92E+00,1.14E+01,0.00E+00
5.93E+04,1.46E+02,1.73E-01,9.54E-01,5.51E+00,3.99E+02,1.26E+03,2.34E-01,-6.68E-01,7.80E+00,0.00E+00
5.93E+04,1.30E+01,1.71E-02,1.34E-01,7.80E+00,2.31E+02,1.10E+03,-1.03E+00,6.72E+00,9.66E+00,2.00E+00
5.93E+04,2.42E+01,4.30E-02,3.89E-01,9.04E+00,1.44E+02,1.00E+03,1.68E+00,1.35E+01,7.57E+00,2.00E+00
5.93E+04,7.90E+00,1.31E-02,4.18E-02,3.20E+00,1.80E+02,1.43E+03,1.70E+00,-5.45E+00,1.10E+01,0.00E+00
5.93E+04,3.46E+01,1.98E-02,2.14E-01,1.08E+01,4.34E+02,1.25E+03,2.45E+00,8.79E-01,1.23E+01,0.00E+00
5.93E+04,3.07E+01,1.09E-01,7.23E-01,6.63E+00,9.58E+01,1.04E+03,1.93E+00,1.36E+01,5.71E+00,2.00E+00
5.93E+04,3.74E+01,1.31E-01,8.33E-01,6.37E+00,9.75E+01,1.02E+03,7.20E-01,1.45E+01,4.47E+00,2.00E+00
5.93E+04,1.82E+01,3.01E-02,1.64E-01,5.43E+00,2.09E+02,1.43E+03,2.34E+00,-5.47E+00,1.12E+01,0.00E+00
5.93E+04,2.47E+01,8.40E-02,3.25E-01,3.87E+00,1.80E+02,1.06E+03,-8.57E-01,8.93E+00,9.29E+00,2.00E+00
5.93E+04,2.70E+02,3.82E-01,3.39E+00,8.90E+00,2.12E+02,1.06E+03,2.10E+00,1.68E+00,4.73E+00,1.00E+00
5.93E+04,2.83E+01,6.93E-02,2.50E-01,3.61E+00,1.99E+02,1.36E+03,1.87E+00,-4.87E+00,1.08E+01,0.00E+00
5.93E+04,9.73E+01,4.96E-02,7.10E-01,1.43E+01,4.75E+02,1.37E+03,-7.64E-01,-8.47E-01,1.09E+01,0.00E+00
5.93E+04,1.62E+01,3.33E-02,2.78E-01,8.34E+00,1.12E+02,1.01E+03,1.91E+00,1.42E+01,7.09E+00,2.00E+00
5.93E+04,2.65E+01,1.58E-02,1.25E-01,7.92E+00,4.74E+02,1.26E+03,1.46E+00,1.95E-01,1.18E+01,0.00E+00
5.93E+04,8.05E+01,3.87E-01,2.16E+00,5.57E+00,1.21E+02,1.01E+03,2.10E+00,9.58E+00,4.64E+00,2.00E+00
5.93E+04,3.15E+01,4.13E-02,1.98E-01,4.79E+00,2.43E+02,1.14E+03,1.63E+00,5.29E+00,1.07E+01,0.00E+00
5.93E+04,1.00E+01,2.85E-02,7.38E-02,2.59E+00,1.62E+02,1.43E+03,1.51E+00,-5.46E+00,1.09E+01,0.00E+00
5.93E+04,7.77E+01,1.13E-01,9.54E-01,8.44E+00,1.69E+02,1.04E+03,1.46E+00,9.21E+00,8.05E+00,2.00E+00
5.93E+04,3.81E+02,2.69E-01,2.30E+00,8.55E+00,4.06E+02,1.25E+03,1.95E+00,-1.16E+00,6.63E+00,1.00E+00
5.93E+04,1.04E+01,2.21E-02,8.83E-02,3.98E+00,2.14E+02,1.14E+03,2.62E+00,5.93E+00,1.04E+01,0.00E+00
5.93E+04,2.07E+01,4.21E-02,2.37E-01,5.64E+00,1.64E+02,1.04E+03,1.84E+00,1.07E+01,8.70E+00,2.00E+00
5.93E+04,4.82E+01,9.44E-02,2.72E-01,2.88E+00,2.38E+02,1.39E+03,1.79E+00,-4.65E+00,1.07E+01,0.00E+00
5.93E+04,1.92E+01,2.77E-02,1.86E-01,6.73E+00,7.79E+01,1.04E+03,2.21E+00,1.56E+01,3.63E+00,2.00E+00
5.93E+04,2.10E+01,3.14E-02,1.76E-01,5.62E+00,2.19E+02,1.09E+03,2.37E+00,6.99E+00,9.50E+00,2.00E+00
5.93E+04,3.28E+01,7.54E-02,6.52E-01,8.65E+00,1.33E+02,1.03E+03,2.20E+00,1.33E+01,7.39E+00,2.00E+00
5.93E+04,5.40E+01,8.96E-02,4.44E-01,4.96E+00,2.13E+02,1.39E+03,2.01E+00,-4.73E+00,1.07E+01,0.00E+00
5.93E+04,7.07E+01,1.50E-01,1.38E+00,9.21E+00,1.24E+02,1.03E+03,1.65E+00,1.17E+01,6.11E+00,2.00E+00
5.93E+04,1.46E+01,1.41E-02,1.02E-01,7.28E+00,2.29E+02,1.14E+03,1.28E+00,5.74E+00,1.05E+01,0.00E+00
5.93E+04,2.54E+01,2.96E-02,2.39E-01,8.07E+00,1.99E+02,1.03E+03,2.31E+00,1.05E+01,9.58E+00,2.00E+00
5.93E+04,3.23E+01,3.49E-02,2.89E-01,8.27E+00,2.19E+02,1.03E+03,2.37E+00,1.05E+01,9.64E+00,2.00E+00
5.93E+04,9.31E+01,4.91E-02,6.89E-01,1.40E+01,4.29E+02,1.33E+03,2.15E+00,-7.36E-01,1.09E+01,0.00E+00
5.93E+04,2.73E+02,3.44E-01,2.42E+00,7.05E+00,2.80E+02,1.47E+03,2.71E+00,-4.31E+00,9.30E+00,0.00E+00
5.93E+04,1.71E+02,1.83E-01,1.56E+00,8.52E+00,3.06E+02,1.11E+03,1.83E+00,6.03E-01,6.00E+00,1.00E+00
5.93E+04,1.65E+02,4.25E-01,2.62E+00,6.16E+00,1.61E+02,1.06E+03,2.69E+00,6.89E+00,4.70E+00,2.00E+00
5.93E+04,2.39E+02,3.58E-01,1.58E+00,4.41E+00,4.21E+02,1.38E+03,1.99E+00,-1.36E+00,7.47E+00,1.00E+00
5.93E+04,7.07E+01,7.66E-02,3.63E-01,4.73E+00,3.49E+02,1.22E+03,2.16E+00,1.27E+00,1.19E+01,0.00E+00
5.93E+04,6.89E+01,1.23E-01,8.45E-01,6.86E+00,1.48E+02,1.47E+03,2.33E+00,-5.71E+00,1.03E+01,0.00E+00
5.93E+04,1.07E+01,1.66E-02,7.06E-02,4.23E+00,2.23E+02,1.01E+03,1.79E+00,1.07E+01,9.71E+00,2.00E+00
5.93E+04,2.00E+01,3.46E-02,1.60E-01,4.62E+00,2.47E+02,1.18E+03,2.67E+00,4.69E+00,1.09E+01,0.00E+00
5.93E+04,3.44E+02,7.14E-01,5.07E+00,7.09E+00,1.72E+02,1.02E+03,1.58E+00,4.96E-01,2.71E+00,1.00E+00
5.93E+04,4.41E+01,3.90E-02,4.02E-01,1.03E+01,2.63E+02,1.01E+03,1.60E+00,5.31E+00,1.31E+01,0.00E+00
5.93E+04,2.84E+02,2.59E-01,1.98E+00,7.66E+00,3.76E+02,1.25E+03,2.06E+00,-1.13E+00,7.02E+00,1.00E+00
5.93E+04,1.58E+01,2.24E-02,1.52E-01,6.79E+00,1.42E+02,1.03E+03,2.16E+00,1.30E+01,7.83E+00,2.00E+00
5.93E+04,8.72E+02,1.40E+00,8.77E+00,6.25E+00,3.05E+02,1.02E+03,2.16E+00,-2.53E+00,2.98E+00,1.00E+00
5.93E+04,4.34E+02,6.87E-01,3.17E+00,4.62E+00,2.96E+02,1.42E+03,1.88E+00,-2.36E+00,5.27E+00,1.00E+00
5.93E+04,1.72E+01,5.30E-02,2.82E-01,5.33E+00,1.09E+02,1.01E+03,2.13E+00,1.43E+01,7.02E+00,2.00E+00
5.93E+04,1.01E+01,2.64E-02,1.10E-01,4.15E+00,2.13E+02,1.02E+03,2.19E+00,1.07E+01,9.68E+00,2.00E+00
5.93E+04,9.69E+01,2.47E-01,3.00E+00,1.21E+01,8.24E+01,1.01E+03,1.88E+00,9.64E+00,3.94E+00,2.00E+00
5.93E+04,9.40E+00,1.62E-02,4.93E-02,3.04E+00,1.63E+02,1.48E+03,2.23E+00,-6.05E+00,1.08E+01,0.00E+00
5.93E+04,9.75E+02,1.87E+00,4.60E+00,2.47E+00,3.74E+02,1.24E+03,1.37E+00,-2.74E+00,3.18E+00,1.00E+00
5.93E+04,9.35E+02,7.32E-01,8.70E+00,1.19E+01,3.92E+02,1.02E+03,1.33E+00,-2.53E+00,3.09E+00,1.00E+00
5.93E+04,5.51E+01,9.84E-02,5.51E-01,5.60E+00,2.46E+02,1.02E+03,-9.83E-01,5.34E+00,1.31E+01,0.00E+00
5.93E+04,1.42E+01,1.97E-02,1.48E-01,7.50E+00,1.44E+02,1.01E+03,1.80E+00,1.35E+01,7.54E+00,2.00E+00
5.93E+04,8.81E+00,1.18E-02,5.86E-02,4.97E+00,2.55E+02,1.02E+03,1.73E+00,5.23E+00,1.31E+01,0.00E+00
5.93E+04,1.15E+01,1.22E-02,5.38E-02,4.44E+00,3.26E+02,1.36E+03,2.54E+00,-1.91E+00,1.10E+01,0.00E+00
5.93E+04,1.58E+01,4.32E-02,2.32E-01,5.36E+00,1.37E+02,1.01E+03,8.71E-01,1.35E+01,7.52E+00,2.00E+00
5.93E+04,1.03E+02,2.43E-01,2.07E+00,8.51E+00,1.43E+02,1.03E+03,1.71E+00,8.41E+00,4.82E+00,2.00E+00
5.93E+04,8.48E+00,2.50E-02,5.22E-02,2.09E+00,1.85E+02,1.43E+03,1.96E+00,-5.48E+00,1.10E+01,0.00E+00
5.93E+04,1.03E+02,3.23E-01,6.52E-01,2.02E+00,2.11E+02,1.46E+03,-1.41E+00,-5.10E+00,9.82E+00,0.00E+00
5.93E+04,1.69E+01,3.04E-02,1.94E-01,6.40E+00,1.03E+02,1.03E+03,2.59E+00,1.34E+01,6.07E+00,2.00E+00
5.93E+04,5.78E+01,1.81E-01,9.68E-01,5.34E+00,8.95E+01,1.03E+03,2.43E+00,1.04E+01,3.85E+00,2.00E+00
5.93E+04,4.11E+01,3.97E-02,1.93E-01,4.87E+00,3.71E+02,1.25E+03,-6.88E-01,1.26E+00,1.19E+01,0.00E+00
5.93E+04,6.16E+01,5.09E-02,4.07E-01,7.99E+00,3.47E+02,1.14E+03,5.77E-01,3.09E+00,1.25E+01,0.00E+00
5.93E+04,1.85E+02,4.08E-01,1.47E+00,3.60E+00,2.18E+02,1.08E+03,2.05E+00,6.18E+00,5.34E+00,2.00E+00
5.93E+04,2.07E+02,2.72E-01,2.35E+00,8.64E+00,2.58E+02,1.46E+03,1.81E+00,-4.35E+00,9.39E+00,0.00E+00
5.93E+04,2.34E+02,2.79E-01,1.47E+00,5.25E+00,4.07E+02,1.24E+03,1.56E+00,-1.07E+00,7.18E+00,1.00E+00
5.93E+04,2.62E+02,3.30E-01,2.71E+00,8.23E+00,2.24E+02,1.06E+03,1.72E+00,1.71E+00,4.73E+00,1.00E+00
5.93E+04,6.26E+01,1.03E-01,6.13E-01,5.96E+00,2.58E+02,1.08E+03,2.24E+00,6.63E+00,8.71E+00,2.00E+00
5.93E+04,3.50E+01,4.99E-02,3.86E-01,7.74E+00,2.36E+02,1.07E+03,2.31E+00,7.61E+00,8.95E+00,2.00E+00
5.93E+04,1.08E+01,3.50E-02,2.57E-01,7.32E+00,1.24E+02,1.03E+03,1.79E+00,1.33E+01,7.47E+00,2.00E+00
5.93E+04,3.60E+01,4.27E-02,2.40E-01,5.61E+00,2.11E+02,1.07E+03,1.98E+00,7.65E+00,8.92E+00,2.00E+00
5.93E+04,1.86E+01,6.50E-02,5.45E-01,8.40E+00,6.24E+01,1.02E+03,1.89E+00,1.59E+01,3.00E+00,2.00E+00
5.93E+04,1.51E+01,2.30E-02,1.40E-01,6.07E+00,1.61E+02,1.11E+03,1.32E+00,7.33E+00,9.97E+00,2.00E+00
5.93E+04,1.93E+02,1.60E-01,1.28E+00,7.97E+00,3.73E+02,1.30E+03,1.70E+00,-1.14E+00,7.87E+00,0.00E+00
5.93E+04,2.03E+01,1.58E-02,1.31E-01,8.32E+00,4.35E+02,1.15E+03,-1.48E+00,1.83E+00,1.32E+01,0.00E+00
5.93E+04,5.47E+01,4.00E-02,4.53E-01,1.13E+01,4.20E+02,1.30E+03,1.98E+00,-1.99E-01,1.12E+01,0.00E+00
5.93E+04,4.58E+01,1.06E-01,6.09E-01,5.75E+00,1.40E+02,1.04E+03,2.05E+00,1.15E+01,6.55E+00,2.00E+00
5.93E+04,2.16E+01,3.01E-02,1.58E-01,5.26E+00,9.41E+01,1.02E+03,1.50E+00,1.45E+01,4.46E+00,2.00E+00
5.93E+04,6.37E+01,1.82E-01,7.62E-01,4.19E+00,1.46E+02,1.04E+03,1.74E+00,1.15E+01,6.50E+00,2.00E+00
5.93E+04,2.85E+01,2.48E-01,1.21E+00,4.90E+00,6.24E+01,1.01E+03,1.90E+00,1.58E+01,2.62E+00,2.00E+00
5.93E+04,3.67E+01,4.35E-02,4.19E-01,9.63E+00,1.78E+02,1.11E+03,1.81E+00,7.28E+00,9.85E+00,2.00E+00
5.93E+04,9.30E+00,1.01E-02,5.98E-02,5.96E+00,2.14E+02,1.11E+03,1.56E+00,6.88E+00,9.66E+00,2.00E+00
5.93E+04,9.18E+01,1.13E-01,1.63E+00,1.43E+01,1.39E+02,1.02E+03,1.97E+00,8.53E+00,4.79E+00,2.00E+00
5.93E+04,2.72E+02,5.19E-01,2.31E+00,4.44E+00,2.15E+02,1.30E+03,1.56E+00,-3.82E+00,9.07E+00,0.00E+00
5.93E+04,2.03E+01,2.14E-02,1.33E-01,6.19E+00,1.54E+02,1.04E+03,1.56E+00,1.07E+01,8.69E+00,2.00E+00
5.93E+04,1.01E+02,3.28E-01,1.49E+00,4.54E+00,1.38E+02,1.04E+03,-1.80E+00,8.37E+00,4.87E+00,2.00E+00
5.93E+04,1.70E+01,4.14E-02,2.90E-01,7.00E+00,1.30E+02,1.02E+03,1.97E+00,1.35E+01,7.48E+00,2.00E+00
5.93E+04,2.12E+02,1.55E-01,1.34E+00,8.60E+00,4.27E+02,1.30E+03,7.66E-01,-1.18E+00,7.45E+00,1.00E+00
5.93E+04,1.37E+02,2.94E-01,1.53E+00,5.19E+00,1.67E+02,1.04E+03,8.76E-01,7.45E+00,4.64E+00,2.00E+00
5.93E+04,1.99E+01,2.90E-02,1.71E-01,5.90E+00,1.99E+02,1.11E+03,1.82E+00,7.03E+00,9.70E+00,2.00E+00
5.93E+04,3.31E+01,4.50E-02,1.48E-01,3.29E+00,3.27E+02,1.25E+03,1.48E+00,1.46E+00,1.16E+01,0.00E+00
5.93E+04,1.08E+02,3.63E-01,3.19E+00,8.78E+00,8.97E+01,1.04E+03,1.87E+00,8.96E+00,4.19E+00,2.00E+00
5.93E+04,1.35E+02,5.11E-01,4.60E+00,9.00E+00,8.08E+01,1.02E+03,2.22E+00,8.88E+00,3.75E+00,2.00E+00
5.93E+04,4.13E+01,1.53E-01,8.04E-01,5.24E+00,1.09E+02,1.04E+03,1.02E+00,1.24E+01,5.94E+00,2.00E+00
5.93E+04,5.97E+02,1.03E+00,9.13E+00,8.83E+00,1.96E+02,1.08E+03,2.37E+00,-1.41E+00,3.52E+00,1.00E+00
5.93E+04,8.10E+00,1.12E-02,1.73E-02,1.56E+00,3.51E+02,1.04E+03,1.78E+00,3.56E+00,1.34E+01,0.00E+00
5.93E+04,7.27E+01,1.14E-01,7.35E-01,6.45E+00,2.42E+02,1.10E+03,-1.54E+00,6.53E+00,8.70E+00,2.00E+00
5.93E+04,5.71E+01,1.83E-01,2.22E+00,1.21E+01,5.62E+01,1.04E+03,1.23E+00,1.03E+01,3.70E+00,2.00E+00
5.93E+04,9.83E+00,4.66E-02,2.17E-01,4.66E+00,6.71E+01,1.03E+03,1.90E+00,1.58E+01,3.43E+00,2.00E+00
5.93E+04,2.55E+01,6.51E-02,5.18E-01,7.95E+00,5.76E+01,1.04E+03,1.60E+00,1.58E+01,3.44E+00,2.00E+00
5.93E+04,1.13E+03,9.74E-01,1.43E+01,1.47E+01,2.99E+02,1.11E+03,2.10E+00,-4.64E+00,-5.26E-01,1.00E+00
5.93E+04,1.14E+01,2.51E-02,1.25E-01,4.96E+00,1.94E+02,1.04E+03,2.31E+00,1.04E+01,9.46E+00,2.00E+00
5.93E+04,3.06E+02,2.71E-01,5.87E+00,2.17E+01,2.28E+02,1.04E+03,1.42E+00,1.05E+00,4.99E+00,1.00E+00
5.93E+04,2.12E+01,2.35E-02,1.67E-01,7.09E+00,1.53E+02,1.04E+03,1.49E+00,1.06E+01,8.70E+00,2.00E+00
5.93E+04,1.70E+01,1.62E-02,1.39E-01,8.57E+00,1.31E+02,1.04E+03,1.56E+00,1.32E+01,7.50E+00,2.00E+00
5.93E+04,3.31E+01,1.44E-01,1.14E+00,7.93E+00,5.68E+01,1.04E+03,2.26E+00,1.58E+01,3.42E+00,2.00E+00
5.93E+04,1.76E+01,1.31E-02,9.22E-02,7.03E+00,3.43E+02,1.40E+03,2.63E+00,-2.02E+00,1.10E+01,0.00E+00
5.93E+04,9.61E+00,1.02E-02,4.02E-02,3.92E+00,2.47E+02,1.04E+03,1.67E+00,5.20E+00,1.31E+01,0.00E+00
5.93E+04,1.20E+01,2.32E-02,1.15E-01,4.96E+00,1.85E+02,1.07E+03,2.26E+00,8.31E+00,9.59E+00,2.00E+00
5.93E+04,4.56E+01,5.34E-02,2.37E-01,4.44E+00,4.31E+02,1.31E+03,1.13E+00,-2.41E-01,1.13E+01,0.00E+00
5.93E+04,1.87E+01,3.60E-02,3.14E-01,8.74E+00,8.84E+01,1.02E+03,-1.97E-01,1.46E+01,4.43E+00,2.00E+00
5.93E+04,2.19E+01,1.65E-02,1.23E-01,7.42E+00,4.44E+02,1.31E+03,1.64E+00,-2.34E-01,1.13E+01,0.00E+00
5.93E+04,4.65E+02,6.37E-01,8.52E+00,1.34E+01,2.03E+02,1.11E+03,-1.37E+00,-6.42E-01,3.72E+00,1.00E+00
5.93E+04,5.70E+01,4.38E-02,1.22E+00,2.79E+01,1.52E+02,1.01E+03,2.40E+00,1.06E+01,7.85E+00,2.00E+00
5.93E+04,9.78E+00,2.00E-02,9.07E-02,4.55E+00,2.00E+02,1.04E+03,2.09E+00,1.04E+01,9.45E+00,2.00E+00
5.93E+04,2.35E+02,3.91E-01,3.68E+00,9.41E+00,1.66E+02,1.02E+03,1.77E+00,1.77E+00,1.98E+00,1.00E+00
5.93E+04,7.20E+00,5.10E-03,2.53E-02,4.97E+00,4.52E+02,1.17E+03,1.17E+00,1.64E+00,1.30E+01,0.00E+00
5.93E+04,3.30E+01,6.42E-02,4.57E-01,7.13E+00,1.61E+02,1.04E+03,2.64E+00,1.05E+01,8.60E+00,2.00E+00
5.93E+04,4.00E+02,5.07E-01,2.43E+00,4.79E+00,3.86E+02,1.17E+03,2.61E+00,-1.07E+00,6.52E+00,1.00E+00
5.93E+04,9.88E+00,1.17E-02,5.06E-02,4.31E+00,4.23E+02,1.15E+03,1.55E+00,1.88E+00,1.30E+01,0.00E+00
5.93E+04,2.16E+01,3.30E-02,2.25E-01,6.82E+00,2.17E+02,1.14E+03,1.98E+00,5.89E+00,1.04E+01,0.00E+00
5.93E+04,8.63E+01,1.66E-01,1.36E+00,8.20E+00,1.45E+02,1.01E+03,2.13E+00,8.59E+00,4.85E+00,2.00E+00
5.93E+04,5.16E+01,1.46E-01,6.00E-01,4.10E+00,1.54E+02,1.03E+03,1.39E+00,1.05E+01,7.64E+00,2.00E+00
5.93E+04,1.38E+02,7.97E-02,8.49E-01,1.07E+01,4.37E+02,1.14E+03,2.53E+00,-4.09E-01,7.74E+00,0.00E+00
5.93E+04,2.99E+01,1.06E-01,8.10E-01,7.66E+00,8.78E+01,1.02E+03,2.32E+00,1.46E+01,4.47E+00,2.00E+00
5.93E+04,3.14E+01,3.06E-02,2.03E-01,6.63E+00,3.17E+02,1.32E+03,1.36E+00,9.02E-01,1.11E+01,0.00E+00
5.93E+04,1.38E+01,9.30E-03,4.48E-02,4.80E+00,2.69E+02,1.04E+03,2.40E+00,5.07E+00,1.31E+01,0.00E+00
5.93E+04,2.35E+01,5.44E-02,5.86E-01,1.08E+01,1.08E+02,1.04E+03,1.99E+00,1.27E+01,6.49E+00,2.00E+00
5.93E+04,1.46E+01,2.02E-02,6.40E-02,3.16E+00,3.94E+02,1.42E+03,1.79E+00,-1.55E+00,1.11E+01,0.00E+00
5.93E+04,2.23E+01,1.84E-02,1.98E-01,1.07E+01,2.85E+02,1.04E+03,2.47E+00,4.94E+00,1.31E+01,0.00E+00
5.93E+04,1.01E+02,1.77E-01,9.63E-01,5.43E+00,2.20E+02,1.42E+03,-1.52E+00,-4.86E+00,9.99E+00,0.00E+00
5.93E+04,2.45E+01,6.54E-02,1.23E-01,1.88E+00,3.03E+02,1.28E+03,7.73E-01,1.03E+00,1.12E+01,0.00E+00
5.93E+04,1.22E+02,2.19E-01,1.20E+00,5.50E+00,1.89E+02,1.46E+03,2.29E+00,-5.14E+00,9.81E+00,0.00E+00
5.93E+04,8.05E+01,7.44E-02,8.34E-01,1.12E+01,2.77E+02,1.13E+03,2.44E+00,3.60E+00,1.24E+01,0.00E+00
5.93E+04,7.39E+01,1.51E-01,1.55E+00,1.03E+01,1.60E+02,1.07E+03,1.29E+00,8.68E+00,7.61E+00,2.00E+00
5.93E+04,9.05E+01,1.15E-01,7.76E-01,6.75E+00,2.03E+02,1.13E+03,2.57E+00,6.00E+00,6.86E+00,2.00E+00
5.93E+04,1.66E+01,3.10E-02,2.56E-01,8.24E+00,1.60E+02,1.09E+03,8.66E-01,7.45E+00,9.95E+00,2.00E+00
5.93E+04,5.03E+02,4.27E-01,4.43E+00,1.04E+01,3.78E+02,1.13E+03,1.67E+00,-1.14E+00,4.13E+00,1.00E+00
5.93E+04,1.80E+02,3.01E-01,2.22E+00,7.37E+00,1.89E+02,1.14E+03,8.81E-01,5.76E+00,5.88E+00,2.00E+00
5.93E+04,2.39E+02,3.13E-01,4.24E+00,1.35E+01,1.73E+02,1.03E+03,2.47E+00,1.77E+00,1.99E+00,1.00E+00
5.93E+04,1.66E+01,4.16E-02,2.14E-01,5.14E+00,1.66E+02,1.04E+03,2.21E+00,1.07E+01,8.74E+00,2.00E+00
5.93E+04,3.73E+01,4.69E-02,3.87E-01,8.26E+00,1.90E+02,1.03E+03,2.21E+00,1.06E+01,9.12E+00,2.00E+00
5.93E+04,5.89E+02,6.60E-01,6.12E+00,9.27E+00,2.45E+02,1.09E+03,2.82E+00,-1.35E+00,3.57E+00,1.00E+00
5.93E+04,1.04E+02,8.06E-02,8.46E-01,1.05E+01,2.61E+02,1.45E+03,1.96E+00,-4.11E+00,9.78E+00,0.00E+00
5.93E+04,2.51E+01,2.08E-02,1.71E-01,8.25E+00,2.69E+02,1.15E+03,1.90E+00,5.18E+00,1.08E+01,0.00E+00
5.93E+04,9.07E+01,1.32E-01,8.46E-01,6.43E+00,2.03E+02,1.04E+03,2.11E+00,8.38E+00,8.30E+00,2.00E+00
5.93E+04,9.42E+00,1.41E-02,5.86E-02,4.17E+00,3.83E+02,1.03E+03,2.63E+00,3.47E+00,1.35E+01,0.00E+00
5.93E+04,1.03E+01,1.81E-02,1.28E-01,7.06E+00,1.76E+02,1.35E+03,1.60E+00,-4.95E+00,1.08E+01,0.00E+00
5.93E+04,7.15E+01,3.58E-02,4.76E-01,1.33E+01,4.55E+02,1.26E+03,-1.70E+00,6.52E-01,1.21E+01,0.00E+00
5.93E+04,1.14E+01,2.40E-02,1.28E-01,5.33E+00,1.86E+02,1.03E+03,2.39E+00,1.07E+01,9.50E+00,2.00E+00
5.93E+04,2.43E+02,5.63E-01,4.47E+00,7.93E+00,1.06E+02,1.03E+03,1.48E+00,1.64E+00,1.80E+00,1.00E+00
5.93E+04,4.96E+01,9.47E-02,1.22E+00,1.28E+01,8.30E+01,1.02E+03,-1.54E+00,1.05E+01,3.78E+00,2.00E+00
5.93E+04,1.08E+02,3.79E-01,3.84E+00,1.01E+01,6.27E+01,1.02E+03,2.29E+00,9.32E+00,3.83E+00,2.00E+00
5.93E+04,2.54E+01,5.02E-02,4.42E-01,8.80E+00,6.81E+01,1.03E+03,3.71E-01,1.58E+01,3.50E+00,2.00E+00
5.93E+04,4.99E+02,9.88E-01,5.07E+00,5.14E+00,2.19E+02,1.09E+03,2.40E+00,-6.98E-01,3.74E+00,1.00E+00
5.93E+04,1.07E+02,3.79E-01,1.23E+00,3.24E+00,1.86E+02,1.45E+03,-1.66E+00,-5.13E+00,9.81E+00,0.00E+00
5.93E+04,8.84E+01,7.49E-02,5.75E-01,7.68E+00,4.02E+02,1.36E+03,-1.28E+00,-1.27E+00,1.10E+01,0.00E+00
5.93E+04,1.47E+02,2.75E-01,2.75E+00,9.99E+00,1.45E+02,1.03E+03,2.19E+00,7.61E+00,4.46E+00,2.00E+00
5.93E+04,1.33E+02,2.05E-01,2.03E+00,9.90E+00,1.51E+02,1.03E+03,1.90E+00,7.59E+00,4.55E+00,2.00E+00
5.93E+04,2.18E+01,3.65E-02,3.68E-01,1.01E+01,6.97E+01,1.00E+03,2.20E+00,1.73E+01,3.17E+00,2.00E+00
5.93E+04,1.04E+02,3.67E-01,1.74E+00,4.75E+00,1.05E+02,1.02E+03,1.07E+00,8.86E+00,4.28E+00,2.00E+00
5.93E+04,5.94E+02,1.84E+00,6.38E+00,3.47E+00,2.02E+02,1.46E+03,9.92E-01,-2.62E+00,4.53E+00,1.00E+00
5.93E+04,1.16E+02,3.83E-01,4.10E+00,1.07E+01,7.53E+01,1.01E+03,2.43E+00,9.29E+00,3.82E+00,2.00E+00
5.93E+04,1.42E+02,3.51E-01,1.46E+00,4.16E+00,2.24E+02,1.11E+03,1.84E+00,5.81E+00,6.05E+00,2.00E+00
5.93E+04,2.45E+01,1.38E-02,1.39E-01,1.00E+01,4.60E+02,1.14E+03,1.98E+00,1.83E+00,1.32E+01,0.00E+00
5.93E+04,1.67E+01,2.40E-02,2.30E-01,9.57E+00,1.26E+02,1.02E+03,2.31E+00,1.34E+01,7.48E+00,2.00E+00
5.93E+04,1.85E+02,2.46E-01,1.85E+00,7.53E+00,2.25E+02,1.13E+03,1.59E+00,5.75E+00,6.02E+00,2.00E+00
5.93E+04,1.36E+02,2.33E-01,2.65E+00,1.14E+01,1.34E+02,1.04E+03,2.28E+00,7.75E+00,4.44E+00,2.00E+00
5.93E+04,1.52E+02,2.91E-01,2.16E+00,7.41E+00,1.73E+02,1.13E+03,1.77E+00,5.85E+00,5.79E+00,2.00E+00
5.93E+04,2.23E+01,2.11E-02,1.20E-01,5.71E+00,3.75E+02,1.19E+03,2.59E+00,2.25E+00,1.24E+01,0.00E+00
5.93E+04,1.18E+01,2.19E-02,1.40E-01,6.41E+00,2.37E+02,1.19E+03,1.39E+00,4.66E+00,1.09E+01,0.00E+00
5.93E+04,9.29E+00,1.71E-02,3.30E-02,1.92E+00,2.17E+02,1.42E+03,8.54E-01,-5.46E+00,1.11E+01,0.00E+00
5.93E+04,8.93E+00,7.80E-03,4.06E-02,5.15E+00,4.32E+02,1.19E+03,1.00E+00,1.52E+00,1.29E+01,0.00E+00
5.93E+04,6.82E+02,7.27E-01,5.82E+00,8.00E+00,3.56E+02,1.36E+03,1.20E+00,-2.51E+00,4.24E+00,1.00E+00
5.93E+04,6.30E+01,6.51E-02,1.03E+00,1.58E+01,1.69E+02,1.02E+03,2.19E+00,1.06E+01,7.86E+00,2.00E+00
5.93E+04,8.39E+00,2.06E-02,5.55E-02,2.68E+00,2.17E+02,1.08E+03,-2.40E+00,7.15E+00,9.34E+00,2.00E+00
5.93E+04,1.05E+01,2.56E-02,8.03E-02,3.15E+00,1.84E+02,1.08E+03,2.14E+00,8.19E+00,9.64E+00,2.00E+00
5.93E+04,4.79E+02,3.09E-01,3.71E+00,1.20E+01,4.22E+02,1.19E+03,2.29E+00,-1.35E+00,4.31E+00,1.00E+00
5.93E+04,1.70E+02,1.68E-01,1.85E+00,1.10E+01,3.04E+02,1.42E+03,1.93E+00,-4.16E+00,9.52E+00,0.00E+00
5.93E+04,1.41E+02,4.20E-01,1.10E+00,2.62E+00,1.86E+02,1.09E+03,1.73E+00,6.29E+00,5.23E+00,2.00E+00
5.93E+04,4.17E+01,5.76E-02,2.62E-01,4.55E+00,2.21E+02,1.19E+03,2.05E+00,4.66E+00,1.09E+01,0.00E+00
5.93E+04,5.45E+01,1.06E-01,1.41E+00,1.33E+01,1.23E+02,1.02E+03,2.06E+00,1.17E+01,5.89E+00,2.00E+00
5.93E+04,9.60E+00,1.42E-02,8.19E-02,5.76E+00,2.40E+02,1.35E+03,2.79E+00,-4.57E+00,1.09E+01,0.00E+00
5.93E+04,2.14E+01,6.59E-02,1.70E-01,2.58E+00,1.68E+02,1.47E+03,7.57E-01,-6.04E+00,1.08E+01,0.00E+00
5.93E+04,6.28E+01,1.24E-01,7.93E-01,6.42E+00,1.52E+02,1.10E+03,1.10E+00,8.57E+00,7.61E+00,2.00E+00
5.93E+04,1.77E+02,2.48E-01,2.13E+00,8.57E+00,1.86E+02,1.36E+03,1.97E+00,-4.52E+00,9.67E+00,0.00E+00
5.93E+04,5.22E+02,9.28E-01,5.03E+00,5.42E+00,2.42E+02,1.12E+03,1.03E+00,-8.77E-01,3.76E+00,1.00E+00
5.93E+04,5.86E+02,6.12E-01,9.16E+00,1.50E+01,2.09E+02,1.03E+03,1.58E+00,-1.34E+00,3.55E+00,1.00E+00
5.93E+04,8.28E+00,1.04E-02,2.48E-02,2.37E+00,4.26E+02,1.19E+03,1.90E+00,1.54E+00,1.29E+01,0.00E+00
5.93E+04,4.63E+01,3.07E-02,2.70E-01,8.78E+00,4.45E+02,1.16E+03,1.39E+00,1.89E+00,1.33E+01,0.00E+00
5.93E+04,3.73E+01,2.34E-02,2.31E-01,9.88E+00,3.69E+02,1.16E+03,2.33E+00,2.54E+00,1.26E+01,0.00E+00
5.93E+04,1.66E+01,2.08E-02,1.39E-01,6.68E+00,1.38E+02,1.01E+03,2.67E+00,1.35E+01,7.53E+00,2.00E+00
5.93E+04,1.09E+01,1.73E-02,4.96E-02,2.87E+00,3.72E+02,1.30E+03,1.79E+00,5.55E-01,1.12E+01,0.00E+00
5.93E+04,8.19E+00,1.86E-02,5.20E-02,2.82E+00,1.79E+02,1.41E+03,1.11E+00,-5.37E+00,1.09E+01,0.00E+00
5.93E+04,3.20E+01,2.16E-02,2.33E-01,1.08E+01,3.93E+02,1.16E+03,1.33E+00,2.42E+00,1.27E+01,0.00E+00
5.93E+04,8.40E+00,8.20E-03,2.83E-02,3.49E+00,3.69E+02,1.30E+03,1.58E+00,5.84E-01,1.12E+01,0.00E+00
5.93E+04,3.04E+01,2.69E-02,2.18E-01,8.10E+00,2.34E+02,1.16E+03,2.45E+00,5.15E+00,1.07E+01,0.00E+00
5.93E+04,1.88E+01,3.87E-02,1.95E-01,5.04E+00,1.24E+02,1.41E+03,-1.60E+00,-5.46E+00,1.07E+01,0.00E+00
5.93E+04,3.05E+01,1.68E-02,2.19E-01,1.30E+01,3.99E+02,1.16E+03,1.70E+00,2.36E+00,1.27E+01,0.00E+00
5.93E+04,2.97E+01,4.82E-02,5.37E-01,1.12E+01,1.13E+02,1.04E+03,1.77E+00,1.26E+01,6.50E+00,2.00E+00
5.93E+04,7.35E+01,1.03E-01,1.26E+00,1.23E+01,1.68E+02,1.05E+03,1.75E+00,9.17E+00,8.04E+00,2.00E+00
5.93E+04,1.84E+03,1.15E+01,6.73E+01,5.85E+00,1.28E+02,1.08E+03,1.63E+00,-5.11E+00,-5.80E-01,1.00E+00
5.93E+04,1.32E+01,1.30E-02,9.36E-02,7.25E+00,1.79E+02,1.01E+03,1.26E+00,1.13E+01,9.51E+00,2.00E+00
5.93E+04,2.56E+01,1.08E-01,4.23E-01,3.93E+00,1.36E+02,1.05E+03,2.07E+00,1.30E+01,7.44E+00,2.00E+00
5.93E+04,8.99E+00,1.04E-02,4.13E-02,3.95E+00,2.37E+02,1.16E+03,2.08E+00,5.42E+00,1.06E+01,0.00E+00
5.93E+04,9.61E+02,1.66E+00,5.19E+00,3.12E+00,4.08E+02,1.32E+03,1.28E+00,-2.80E+00,3.18E+00,1.00E+00
5.93E+04,2.76E+02,6.40E-01,2.83E+00,4.42E+00,1.77E+02,1.16E+03,1.90E+00,2.36E+00,4.85E+00,1.00E+00
5.93E+04,9.00E+00,7.80E-03,3.25E-02,4.17E+00,4.09E+02,1.13E+03,2.28E+00,2.07E+00,1.30E+01,0.00E+00
5.93E+04,9.30E+00,1.47E-02,3.04E-02,2.08E+00,1.62E+02,1.44E+03,3.21E-01,-5.55E+00,1.09E+01,0.00E+00
5.93E+04,3.11E+01,4.26E-02,2.63E-01,6.19E+00,2.47E+02,1.01E+03,-1.52E+00,5.33E+00,1.31E+01,0.00E+00
5.93E+04,5.48E+02,6.11E-01,3.98E+00,6.52E+00,3.60E+02,1.20E+03,2.55E+00,-1.27E+00,4.15E+00,1.00E+00
5.93E+04,1.19E+02,1.16E-01,1.32E+00,1.14E+01,2.89E+02,1.02E+03,2.59E+00,6.47E+00,5.59E+00,2.00E+00
5.93E+04,1.67E+01,1.49E-02,1.84E-01,1.24E+01,1.95E+02,1.02E+03,2.31E+00,1.07E+01,9.57E+00,2.00E+00
5.93E+04,1.63E+01,2.35E-02,1.48E-01,6.30E+00,8.52E+01,1.01E+03,2.32E+00,1.52E+01,5.06E+00,2.00E+00
5.93E+04,1.94E+01,7.38E-02,4.68E-01,6.34E+00,5.13E+01,1.01E+03,1.85E+00,1.70E+01,2.78E+00,2.00E+00
5.93E+04,4.04E+02,4.41E-01,5.41E+00,1.22E+01,2.99E+02,1.44E+03,1.35E+00,-2.36E+00,5.28E+00,1.00E+00
5.93E+04,3.58E+01,3.84E-02,3.54E-01,9.22E+00,2.36E+02,1.04E+03,1.29E+00,5.36E+00,1.30E+01,0.00E+00
5.93E+04,2.13E+02,2.70E-01,2.05E+00,7.60E+00,3.11E+02,1.45E+03,2.88E+00,-4.26E+00,9.39E+00,0.00E+00
5.93E+04,1.14E+01,5.15E-02,2.74E-01,5.32E+00,4.60E+01,1.01E+03,1.62E+00,1.70E+01,2.78E+00,2.00E+00
5.93E+04,1.49E+01,1.78E-02,1.06E-01,5.98E+00,2.33E+02,1.15E+03,-2.00E+00,5.51E+00,1.06E+01,0.00E+00
5.93E+04,1.16E+01,7.14E-02,2.07E-01,2.89E+00,9.28E+01,1.01E+03,1.13E+00,1.51E+01,5.13E+00,2.00E+00
5.93E+04,7.96E+02,3.67E+00,8.91E+00,2.43E+00,2.10E+02,1.11E+03,-1.23E+00,-2.41E+00,2.88E+00,1.00E+00
5.93E+04,1.83E+03,3.99E+00,1.40E+01,3.50E+00,4.20E+02,1.24E+03,-1.70E+00,-5.13E+00,-5.73E-01,1.00E+00
5.93E+04,1.33E+01,2.45E-02,5.92E-02,2.42E+00,3.42E+02,1.29E+03,2.22E+00,7.77E-01,1.12E+01,0.00E+00
5.93E+04,7.70E+01,7.15E-02,6.45E-01,9.02E+00,3.82E+02,1.25E+03,2.30E+00,1.20E+00,1.19E+01,0.00E+00
5.93E+04,2.37E+01,1.04E-01,9.55E-01,9.14E+00,8.48E+01,1.01E+03,1.65E+00,1.52E+01,5.02E+00,2.00E+00
5.93E+04,2.32E+02,5.18E-01,2.83E+00,5.46E+00,1.77E+02,1.44E+03,2.31E+00,-4.57E+00,9.58E+00,0.00E+00
5.93E+04,7.24E+01,2.58E-01,2.04E+00,7.93E+00,7.50E+01,1.01E+03,1.60E+00,1.05E+01,4.45E+00,2.00E+00
5.93E+04,2.27E+01,6.00E-02,3.56E-01,5.95E+00,8.54E+01,1.01E+03,1.67E+00,1.52E+01,4.97E+00,2.00E+00
5.93E+04,5.07E+01,1.06E-01,6.87E-01,6.50E+00,1.38E+02,1.04E+03,2.40E+00,1.15E+01,6.57E+00,2.00E+00
5.93E+04,7.71E+02,5.58E-01,7.28E+00,1.30E+01,3.65E+02,1.09E+03,2.32E+00,-1.99E+00,3.39E+00,1.00E+00
5.93E+04,6.61E+01,1.74E-01,1.64E+00,9.40E+00,1.07E+02,1.01E+03,2.76E+00,1.11E+01,5.22E+00,2.00E+00
5.93E+04,1.29E+01,1.06E-02,7.39E-02,6.97E+00,4.11E+02,1.39E+03,2.74E+00,-1.11E+00,1.13E+01,0.00E+00
5.93E+04,1.84E+01,1.60E-02,7.20E-02,4.51E+00,4.37E+02,1.24E+03,-2.00E+00,9.13E-01,1.23E+01,0.00E+00
5.93E+04,8.62E+00,1.49E-02,6.53E-02,4.41E+00,1.85E+02,1.09E+03,2.54E+00,7.92E+00,9.73E+00,2.00E+00
5.93E+04,3.85E+01,3.68E-02,2.59E-01,7.03E+00,2.59E+02,1.19E+03,1.81E+00,4.63E+00,1.10E+01,0.00E+00
5.93E+04,1.20E+01,2.56E-02,1.43E-01,5.61E+00,2.00E+02,1.04E+03,2.51E+00,1.04E+01,9.46E+00,2.00E+00
5.93E+04,8.39E+01,1.35E-01,1.13E+00,8.40E+00,1.69E+02,1.04E+03,2.76E+00,9.20E+00,8.03E+00,2.00E+00
5.93E+04,7.36E+01,7.97E-02,7.68E-01,9.63E+00,2.31E+02,1.10E+03,2.39E+00,6.55E+00,8.71E+00,2.00E+00
5.93E+04,2.42E+01,6.38E-02,5.81E-01,9.10E+00,1.11E+02,1.04E+03,2.66E+00,1.26E+01,6.52E+00,2.00E+00
5.93E+04,1.05E+01,1.22E-02,5.26E-02,4.33E+00,3.00E+02,1.11E+03,-1.42E+00,4.12E+00,1.23E+01,0.00E+00
5.93E+04,5.69E+01,9.02E-02,6.03E-01,6.68E+00,2.26E+02,1.11E+03,2.84E+00,6.60E+00,8.79E+00,2.00E+00
5.93E+04,7.18E+01,1.40E-01,1.51E+00,1.08E+01,8.56E+01,1.02E+03,2.24E+00,1.05E+01,4.47E+00,2.00E+00
5.93E+04,1.78E+01,4.06E-02,1.88E-01,4.61E+00,1.72E+02,1.06E+03,2.32E+00,9.64E+00,9.11E+00,2.00E+00
5.93E+04,4.52E+02,4.61E-01,3.67E+00,7.96E+00,3.71E+02,1.36E+03,-1.09E+00,-2.27E+00,4.99E+00,1.00E+00
5.93E+04,4.01E+02,4.63E-01,3.55E+00,7.67E+00,2.95E+02,1.16E+03,2.70E+00,2.96E-01,4.54E+00,1.00E+00
5.93E+04,2.29E+01,2.10E-02,8.50E-02,4.06E+00,3.50E+02,1.25E+03,2.47E+00,1.41E+00,1.17E+01,0.00E+00
5.93E+04,3.60E+02,5.79E-01,5.37E+00,9.28E+00,1.75E+02,1.03E+03,2.74E+00,4.79E-01,2.73E+00,1.00E+00
5.93E+04,2.04E+01,1.23E-01,1.12E+00,9.12E+00,5.37E+01,1.01E+03,2.43E+00,1.71E+01,2.86E+00,2.00E+00
5.93E+04,3.65E+01,7.84E-02,1.83E-01,2.34E+00,2.39E+02,1.19E+03,3.07E+00,4.66E+00,1.09E+01,0.00E+00
5.93E+04,2.83E+01,5.71E-02,7.24E-01,1.27E+01,1.15E+02,1.00E+03,2.48E+00,1.43E+01,7.03E+00,2.00E+00
5.93E+04,7.06E+01,6.98E-02,6.95E-01,9.97E+00,2.47E+02,1.12E+03,2.32E+00,6.53E+00,8.70E+00,2.00E+00
5.93E+04,1.30E+01,1.47E-02,9.81E-02,6.69E+00,1.98E+02,1.42E+03,2.26E+00,-5.43E+00,1.11E+01,0.00E+00
5.93E+04,2.36E+02,2.56E-01,3.68E+00,1.44E+01,1.53E+02,1.11E+03,2.21E+00,2.38E+00,4.35E+00,1.00E+00
5.93E+04,8.43E+00,6.05E-02,5.41E-01,8.96E+00,4.37E+01,1.01E+03,3.00E+00,1.70E+01,2.79E+00,2.00E+00
5.93E+04,1.06E+02,1.26E-01,1.03E+00,8.15E+00,2.26E+02,1.12E+03,2.26E+00,5.98E+00,6.73E+00,2.00E+00
5.93E+04,6.45E+01,1.20E-01,9.26E-01,7.73E+00,1.37E+02,1.07E+03,2.80E+00,8.68E+00,7.53E+00,2.00E+00
5.93E+04,1.25E+02,1.82E-01,1.98E+00,1.09E+01,1.85E+02,1.06E+03,2.02E+00,7.27E+00,4.82E+00,2.00E+00
5.93E+04,2.21E+01,5.84E-02,1.88E-01,3.23E+00,9.68E+01,1.45E+03,2.69E+00,-5.78E+00,1.04E+01,0.00E+00
5.93E+04,2.09E+01,2.85E-02,3.02E-01,1.06E+01,1.63E+02,1.06E+03,-1.82E+00,9.64E+00,9.10E+00,2.00E+00
5.93E+04,3.43E+01,5.02E-02,1.46E-01,2.90E+00,3.30E+02,1.19E+03,-1.77E+00,2.11E+00,1.22E+01,0.00E+00
5.93E+04,2.79E+01,8.34E-02,6.92E-01,8.30E+00,7.78E+01,1.01E+03,2.93E+00,1.53E+01,5.04E+00,2.00E+00
5.93E+04,4.01E+02,1.03E+00,7.14E+00,6.96E+00,1.18E+02,1.11E+03,1.48E+00,6.92E-01,2.47E+00,1.00E+00
5.93E+04,9.78E+00,3.31E-02,1.43E-01,4.33E+00,9.33E+01,1.01E+03,2.04E+00,1.51E+01,5.15E+00,2.00E+00
5.93E+04,2.26E+01,4.13E-02,3.07E-01,7.44E+00,1.34E+02,1.07E+03,2.60E+00,1.29E+01,7.37E+00,2.00E+00
5.93E+04,2.39E+01,2.88E-02,3.32E-01,1.15E+01,1.82E+02,1.03E+03,2.88E+00,1.07E+01,9.10E+00,2.00E+00
5.93E+04,1.52E+01,3.94E-02,1.31E-01,3.32E+00,1.87E+02,1.04E+03,2.94E+00,1.05E+01,9.34E+00,2.00E+00
5.93E+04,1.32E+02,3.82E-01,4.71E+00,1.23E+01,9.58E+01,1.03E+03,2.77E+00,8.68E+00,3.83E+00,2.00E+00
5.93E+04,1.49E+02,2.28E-01,1.64E+00,7.21E+00,1.90E+02,1.43E+03,2.42E+00,-5.00E+00,9.78E+00,0.00E+00
5.93E+04,2.50E+02,3.38E-01,2.86E+00,8.46E+00,2.31E+02,1.10E+03,2.63E+00,2.46E+00,5.04E+00,1.00E+00
5.93E+04,9.32E+00,2.02E-02,5.38E-02,2.68E+00,1.65E+02,1.03E+03,2.42E+00,1.08E+01,8.80E+00,2.00E+00
5.93E+04,1.87E+01,4.58E-02,3.89E-01,8.50E+00,8.51E+01,1.01E+03,2.40E+00,1.52E+01,5.08E+00,2.00E+00
5.93E+04,2.83E+02,5.61E-01,5.97E+00,1.07E+01,1.12E+02,1.06E+03,3.05E+00,1.47E+00,1.73E+00,1.00E+00
5.93E+04,1.80E+02,2.51E-01,1.07E+00,4.25E+00,4.13E+02,1.25E+03,2.71E+00,-7.23E-01,7.72E+00,0.00E+00
5.93E+04,1.65E+01,5.28E-02,4.82E-01,9.12E+00,6.18E+01,1.00E+03,2.52E+00,1.74E+01,3.19E+00,2.00E+00
5.93E+04,1.49E+02,2.16E-01,2.38E+00,1.10E+01,1.38E+02,1.47E+03,1.99E+00,-5.23E+00,9.87E+00,0.00E+00
5.93E+04,9.12E+01,9.41E-02,5.64E-01,5.99E+00,3.87E+02,1.05E+03,1.24E+00,3.19E+00,1.34E+01,0.00E+00
5.93E+04,1.08E+01,1.34E-02,6.88E-02,5.10E+00,1.54E+02,1.01E+03,2.57E+00,1.15E+01,8.16E+00,2.00E+00
5.93E+04,1.49E+01,5.15E-02,4.22E-01,8.21E+00,8.24E+01,1.01E+03,1.28E+00,1.52E+01,5.10E+00,2.00E+00
5.93E+04,9.64E+01,3.49E-01,2.33E+00,6.68E+00,1.00E+02,1.03E+03,2.02E+00,8.88E+00,4.28E+00,2.00E+00
5.93E+04,1.20E+02,1.97E-01,5.08E-01,2.58E+00,3.75E+02,1.31E+03,2.33E+00,-8.90E-01,8.21E+00,0.00E+00
5.93E+04,1.32E+02,1.30E-01,9.41E-01,7.22E+00,2.95E+02,1.46E+03,2.80E+00,-4.10E+00,9.75E+00,0.00E+00
5.93E+04,6.25E+02,8.23E-01,8.23E+00,1.00E+01,2.21E+02,1.12E+03,2.47E+00,-1.41E+00,3.54E+00,1.00E+00
5.93E+04,3.80E+02,3.94E-01,3.15E+00,8.00E+00,3.73E+02,1.33E+03,2.51E+00,-2.23E+00,5.33E+00,1.00E+00
5.93E+04,8.40E+00,9.30E-03,3.23E-02,3.49E+00,2.95E+02,1.18E+03,1.29E+00,4.02E+00,1.21E+01,0.00E+00
5.93E+04,6.99E+01,4.46E-02,5.68E-01,1.27E+01,2.96E+02,1.18E+03,2.25E+00,3.41E+00,1.23E+01,0.00E+00
5.93E+04,1.13E+02,1.54E-01,6.06E-01,3.94E+00,4.68E+02,1.33E+03,2.75E+00,-7.37E-01,1.09E+01,0.00E+00
5.93E+04,3.78E+01,5.60E-02,4.92E-01,8.79E+00,1.68E+02,1.04E+03,1.71E+00,1.05E+01,8.65E+00,2.00E+00
5.93E+04,3.46E+01,9.90E-02,5.69E-01,5.75E+00,1.25E+02,1.04E+03,2.58E+00,1.25E+01,6.52E+00,2.00E+00
5.93E+04,4.14E+02,7.44E-01,6.11E+00,8.22E+00,1.87E+02,1.05E+03,2.27E+00,3.66E-01,2.82E+00,1.00E+00
5.93E+04,3.32E+01,1.92E-02,2.28E-01,1.18E+01,3.47E+02,1.05E+03,2.69E+00,3.56E+00,1.33E+01,0.00E+00
5.93E+04,3.42E+01,4.69E-02,2.66E-01,5.67E+00,2.50E+02,1.46E+03,2.08E+00,-5.71E+00,1.14E+01,0.00E+00
5.93E+04,3.59E+02,1.13E+00,7.14E+00,6.30E+00,1.48E+02,1.08E+03,3.12E+00,8.25E-01,2.34E+00,1.00E+00
5.93E+04,9.72E+01,2.69E-01,1.84E+00,6.85E+00,1.21E+02,1.07E+03,2.95E+00,9.05E+00,5.12E+00,2.00E+00
5.93E+04,2.43E+01,5.02E-02,4.52E-01,8.98E+00,1.23E+02,1.04E+03,1.86E+00,1.26E+01,6.55E+00,2.00E+00
5.93E+04,4.27E+02,6.68E-01,4.74E+00,7.09E+00,2.72E+02,1.08E+03,2.39E+00,-3.07E-01,4.19E+00,1.00E+00
5.93E+04,2.97E+02,4.29E-01,6.61E+00,1.54E+01,1.49E+02,1.03E+03,1.73E+00,1.36E+00,2.02E+00,1.00E+00
5.93E+04,4.08E+01,6.50E-02,4.14E-01,6.38E+00,1.87E+02,1.03E+03,2.84E+00,1.06E+01,9.06E+00,2.00E+00
5.93E+04,1.77E+01,4.21E-02,2.29E-01,5.44E+00,4.96E+01,1.01E+03,2.63E+00,1.71E+01,2.86E+00,2.00E+00
5.93E+04,2.34E+01,4.35E-02,5.43E-01,1.25E+01,4.61E+01,1.00E+03,3.00E+00,1.72E+01,3.01E+00,2.00E+00
5.93E+04,2.35E+02,4.74E-01,3.88E+00,8.18E+00,1.67E+02,1.04E+03,1.43E+00,1.78E+00,1.98E+00,1.00E+00
5.93E+04,4.04E+01,4.29E-02,3.87E-01,9.03E+00,2.11E+02,1.11E+03,-1.13E+00,6.72E+00,9.02E+00,2.00E+00
5.93E+04,2.48E+02,2.57E-01,5.47E+00,2.13E+01,1.59E+02,1.04E+03,-1.18E+00,1.77E+00,1.99E+00,1.00E+00
5.93E+04,7.27E+01,1.65E-01,1.85E+00,1.12E+01,1.16E+02,1.01E+03,2.60E+00,1.11E+01,5.23E+00,2.00E+00
5.93E+04,9.18E+01,6.99E-02,4.97E-01,7.11E+00,4.53E+02,1.30E+03,2.35E+00,-6.30E-01,1.09E+01,0.00E+00
5.93E+04,1.46E+01,1.81E-02,1.42E-01,7.81E+00,3.01E+02,1.06E+03,2.45E+00,4.09E+00,1.30E+01,0.00E+00
5.93E+04,9.10E+00,1.58E-02,8.27E-02,5.21E+00,1.94E+02,1.04E+03,1.38E+00,1.05E+01,9.33E+00,2.00E+00
5.93E+04,8.17E+01,5.60E-02,6.32E-01,1.13E+01,3.93E+02,1.39E+03,-1.19E+00,-1.32E+00,1.10E+01,0.00E+00
5.93E+04,6.04E+01,3.11E-01,1.21E+00,3.89E+00,1.11E+02,1.01E+03,-1.64E+00,1.11E+01,5.27E+00,2.00E+00
5.93E+04,1.54E+02,2.89E-01,3.37E+00,1.17E+01,1.62E+02,1.06E+03,2.37E+00,6.98E+00,4.68E+00,2.00E+00
5.93E+04,1.16E+01,1.04E-02,9.95E-02,9.49E+00,1.47E+02,1.00E+03,2.64E+00,1.15E+01,8.12E+00,2.00E+00
5.93E+04,5.69E+01,1.30E-01,1.49E+00,1.15E+01,9.31E+01,1.00E+03,1.93E+00,1.11E+01,5.13E+00,2.00E+00
5.93E+04,9.41E+01,1.93E-01,1.13E+00,5.87E+00,2.07E+02,1.10E+03,2.18E+00,6.22E+00,6.96E+00,2.00E+00
5.93E+04,2.63E+01,1.41E-01,1.37E+00,9.72E+00,6.21E+01,1.00E+03,2.15E+00,1.73E+01,3.17E+00,2.00E+00
5.93E+04,1.15E+02,1.29E-01,6.80E-01,5.29E+00,3.58E+02,1.24E+03,2.88E+00,-7.37E-01,8.15E+00,0.00E+00
5.93E+04,7.35E+02,3.91E-01,7.32E+00,1.87E+01,3.15E+02,1.03E+03,1.57E+00,-1.78E+00,3.40E+00,1.00E+00
5.93E+04,1.14E+02,1.97E-01,1.71E+00,8.68E+00,1.66E+02,1.03E+03,2.22E+00,7.68E+00,4.80E+00,2.00E+00
5.93E+04,1.30E+02,1.69E-01,1.86E+00,1.10E+01,1.68E+02,1.03E+03,1.41E+00,7.54E+00,4.71E+00,2.00E+00
5.93E+04,4.50E+02,3.34E-01,3.69E+00,1.10E+01,4.27E+02,1.31E+03,2.30E+00,-2.15E+00,4.91E+00,1.00E+00
5.93E+04,1.99E+01,3.42E-02,2.41E-01,7.05E+00,1.60E+02,1.04E+03,2.61E+00,1.07E+01,8.74E+00,2.00E+00
5.93E+04,1.11E+03,7.59E-01,1.90E+01,2.50E+01,2.37E+02,1.09E+03,1.35E+00,-4.59E+00,-4.73E-01,1.00E+00
5.93E+04,5.78E+01,3.01E-02,3.70E-01,1.23E+01,3.92E+02,1.31E+03,2.32E+00,8.18E-02,1.12E+01,0.00E+00
5.93E+04,1.09E+01,1.15E-02,5.07E-02,4.43E+00,2.70E+02,1.31E+03,1.91E+00,1.13E+00,1.12E+01,0.00E+00
5.93E+04,1.17E+01,3.55E-02,2.38E-01,6.72E+00,8.94E+01,1.01E+03,2.33E+00,1.52E+01,5.17E+00,2.00E+00
5.93E+04,3.52E+02,4.55E-01,2.75E+00,6.05E+00,3.28E+02,1.22E+03,1.78E+00,-1.14E+00,6.63E+00,1.00E+00
5.93E+04,3.82E+02,4.60E-01,8.52E+00,1.85E+01,1.85E+02,1.02E+03,2.28E+00,4.49E-01,2.75E+00,1.00E+00
5.93E+04,1.69E+01,1.10E-02,9.62E-02,8.78E+00,4.27E+02,1.36E+03,1.84E+00,-8.64E-01,1.13E+01,0.00E+00
5.93E+04,1.93E+01,1.92E-02,2.01E-01,1.04E+01,1.23E+02,1.07E+03,1.39E+00,1.29E+01,7.32E+00,2.00E+00
5.93E+04,5.56E+01,1.21E-01,1.72E+00,1.42E+01,9.29E+01,1.00E+03,8.78E-01,1.11E+01,5.13E+00,2.00E+00
5.93E+04,1.63E+01,2.80E-02,2.20E-01,7.87E+00,7.79E+01,1.00E+03,2.44E+00,1.57E+01,5.02E+00,2.00E+00
5.93E+04,2.62E+01,3.06E-02,2.69E-01,8.80E+00,2.60E+02,1.08E+03,-1.42E+00,4.70E+00,1.29E+01,0.00E+00
5.93E+04,1.78E+02,2.93E-01,2.15E+00,7.35E+00,2.28E+02,1.15E+03,-1.38E+00,5.74E+00,5.99E+00,2.00E+00
5.93E+04,4.92E+02,7.49E-01,8.93E+00,1.19E+01,2.00E+02,1.04E+03,2.30E+00,-6.12E-01,3.65E+00,1.00E+00
5.93E+04,1.75E+01,1.34E-02,1.31E-01,9.74E+00,3.23E+02,1.15E+03,2.39E+00,3.94E+00,1.22E+01,0.00E+00
5.93E+04,3.79E+01,5.22E-02,4.49E-01,8.60E+00,1.90E+02,1.06E+03,1.53E+00,8.94E+00,8.96E+00,2.00E+00
5.93E+04,1.76E+01,7.44E-02,5.32E-01,7.15E+00,6.14E+01,1.00E+03,6.17E-01,1.74E+01,3.20E+00,2.00E+00
5.93E+04,3.37E+02,2.21E-01,2.21E+00,9.99E+00,4.67E+02,1.19E+03,1.75E+00,-1.15E+00,6.63E+00,1.00E+00
5.93E+04,4.04E+01,1.01E-01,6.79E-01,6.73E+00,1.55E+02,1.06E+03,1.87E+00,9.73E+00,9.00E+00,2.00E+00
5.93E+04,1.88E+02,2.86E-01,2.96E+00,1.04E+01,1.71E+02,1.02E+03,1.57E+00,7.13E+00,3.81E+00,2.00E+00
5.93E+04,8.23E+01,2.13E-01,1.80E+00,8.47E+00,1.37E+02,1.06E+03,2.18E+00,9.11E+00,5.20E+00,2.00E+00
5.93E+04,5.57E+02,2.57E-01,6.62E+00,2.57E+01,3.01E+02,1.02E+03,1.61E+00,-1.13E+00,3.74E+00,1.00E+00
5.93E+04,7.45E+01,1.59E-01,1.51E+00,9.49E+00,1.48E+02,1.10E+03,-1.43E+00,8.57E+00,7.58E+00,2.00E+00
5.93E+04,1.95E+01,4.90E-02,4.32E-01,8.83E+00,8.75E+01,1.01E+03,1.26E+00,1.53E+01,5.13E+00,2.00E+00
5.93E+04,2.60E+01,3.02E-02,2.14E-01,7.09E+00,1.47E+02,1.10E+03,2.67E+00,7.39E+00,9.95E+00,2.00E+00
5.93E+04,1.09E+01,1.65E-02,7.71E-02,4.69E+00,1.55E+02,1.01E+03,1.71E+00,1.15E+01,8.17E+00,2.00E+00
5.93E+04,6.17E+02,6.19E-01,5.84E+00,9.43E+00,2.80E+02,1.36E+03,-1.38E+00,-2.59E+00,4.47E+00,1.00E+00
5.93E+04,1.76E+02,1.16E-01,1.57E+00,1.36E+01,3.24E+02,1.09E+03,-1.05E+00,6.01E-01,6.01E+00,1.00E+00
5.93E+04,2.80E+02,5.39E-01,5.34E+00,9.91E+00,1.63E+02,1.01E+03,1.08E+00,1.48E+00,2.02E+00,1.00E+00
5.93E+04,9.37E+00,7.20E-03,3.97E-02,5.46E+00,2.91E+02,1.10E+03,2.47E+00,4.15E+00,1.24E+01,0.00E+00
5.93E+04,6.20E+01,1.02E-01,7.05E-01,6.93E+00,2.18E+02,1.04E+03,2.54E+00,8.22E+00,8.67E+00,2.00E+00
5.93E+04,9.81E+01,2.35E-01,1.84E+00,7.82E+00,1.42E+02,1.03E+03,2.11E+00,8.42E+00,4.76E+00,2.00E+00
5.93E+04,5.01E+01,1.57E-01,1.05E+00,6.71E+00,1.07E+02,1.02E+03,1.30E+00,1.12E+01,5.37E+00,2.00E+00
5.93E+04,1.58E+01,5.89E-02,4.02E-01,6.82E+00,7.79E+01,1.02E+03,2.78E+00,1.54E+01,5.17E+00,2.00E+00
5.93E+04,3.99E+01,7.47E-02,3.34E-01,4.46E+00,1.76E+02,1.01E+03,-8.86E-01,1.07E+01,8.02E+00,2.00E+00
5.93E+04,1.40E+01,2.75E-02,1.96E-01,7.10E+00,1.60E+02,1.07E+03,6.16E-01,9.63E+00,9.11E+00,2.00E+00
5.93E+04,9.01E+01,1.44E-01,1.33E+00,9.23E+00,1.95E+02,1.08E+03,-1.34E+00,6.27E+00,7.02E+00,2.00E+00
5.93E+04,1.88E+01,4.29E-02,3.50E-01,8.16E+00,1.31E+02,1.01E+03,1.13E+00,1.18E+01,7.63E+00,2.00E+00
5.93E+04,1.28E+02,1.94E-01,9.53E-01,4.92E+00,2.75E+02,1.10E+03,2.17E+00,6.21E+00,5.72E+00,2.00E+00
5.93E+04,1.75E+02,3.27E-01,2.72E+00,8.30E+00,1.36E+02,1.02E+03,-1.46E+00,7.53E+00,3.98E+00,2.00E+00
5.93E+04,1.90E+02,3.25E-01,2.17E+00,6.67E+00,1.94E+02,1.10E+03,1.98E+00,5.92E+00,5.42E+00,2.00E+00
5.93E+04,2.64E+01,4.58E-02,3.71E-01,8.11E+00,1.46E+02,1.03E+03,1.74E+00,1.17E+01,7.22E+00,2.00E+00
5.93E+04,1.06E+01,8.00E-03,5.62E-02,7.07E+00,4.50E+02,1.37E+03,2.75E+00,-8.93E-01,1.13E+01,0.00E+00
5.93E+04,2.42E+01,8.00E-02,8.53E-01,1.07E+01,9.74E+01,1.03E+03,1.92E+00,1.52E+01,5.36E+00,2.00E+00
5.93E+04,1.46E+01,2.88E-02,1.01E-01,3.50E+00,2.22E+02,1.46E+03,1.93E+00,-5.72E+00,1.14E+01,0.00E+00
5.93E+04,2.81E+01,5.74E-02,3.73E-01,6.51E+00,1.44E+02,1.02E+03,2.23E+00,1.16E+01,7.58E+00,2.00E+00
5.93E+04,1.81E+01,2.29E-02,1.62E-01,7.06E+00,1.81E+02,1.10E+03,2.49E+00,7.52E+00,9.81E+00,2.00E+00
5.93E+04,8.90E+00,1.36E-02,9.39E-02,6.93E+00,1.69E+02,1.09E+03,-8.57E-01,7.57E+00,9.86E+00,2.00E+00
5.93E+04,1.11E+01,5.57E-02,2.58E-01,4.64E+00,6.98E+01,1.00E+03,5.26E-01,1.74E+01,3.23E+00,2.00E+00
5.93E+04,4.16E+01,6.11E-02,8.98E-01,1.47E+01,1.23E+02,1.02E+03,-1.51E+00,1.13E+01,5.46E+00,2.00E+00
5.93E+04,1.06E+02,2.30E-01,2.22E+00,9.66E+00,1.23E+02,1.02E+03,2.46E+00,8.68E+00,4.37E+00,2.00E+00
5.93E+04,2.25E+01,4.48E-02,4.35E-01,9.72E+00,6.52E+01,1.02E+03,2.16E+00,1.54E+01,4.94E+00,2.00E+00
5.93E+04,1.38E+02,2.57E-01,1.49E+00,5.79E+00,2.05E+02,1.12E+03,7.65E-01,5.86E+00,5.92E+00,2.00E+00
5.93E+04,1.62E+02,2.90E-01,1.95E+00,6.72E+00,2.36E+02,1.05E+03,1.32E+00,6.40E+00,5.50E+00,2.00E+00
5.93E+04,1.67E+02,3.53E-01,3.04E+00,8.60E+00,1.31E+02,1.05E+03,2.62E+00,7.52E+00,4.13E+00,2.00E+00
5.93E+04,1.08E+02,1.65E-01,6.17E-01,3.74E+00,2.24E+02,1.42E+03,2.28E+00,-4.84E+00,9.97E+00,0.00E+00
5.93E+04,5.28E+02,3.91E-01,4.81E+00,1.23E+01,4.34E+02,1.15E+03,2.31E+00,-1.29E+00,4.23E+00,1.00E+00
5.93E+04,1.54E+01,2.61E-02,1.41E-01,5.41E+00,1.15E+02,1.02E+03,1.71E+00,1.20E+01,7.49E+00,2.00E+00
5.93E+04,1.10E+01,2.11E-02,8.99E-02,4.26E+00,1.69E+02,1.02E+03,1.89E+00,1.11E+01,8.82E+00,2.00E+00
5.93E+04,2.79E+01,1.21E-01,9.76E-01,8.04E+00,6.99E+01,1.02E+03,2.23E+00,1.54E+01,4.95E+00,2.00E+00
5.93E+04,5.28E+01,1.09E-01,1.16E+00,1.06E+01,1.08E+02,1.02E+03,2.69E+00,1.12E+01,5.38E+00,2.00E+00
5.93E+04,3.11E+01,2.37E-02,1.72E-01,7.26E+00,3.50E+02,1.07E+03,2.33E+00,3.53E+00,1.33E+01,0.00E+00
5.93E+04,7.90E+01,1.01E-01,9.72E-01,9.61E+00,2.20E+02,1.07E+03,2.13E+00,7.87E+00,8.55E+00,2.00E+00
5.94E+04,1.89E+02,3.30E-01,2.63E+00,7.96E+00,1.85E+02,1.02E+03,9.24E-01,7.12E+00,3.80E+00,2.00E+00
5.94E+04,3.21E+02,6.03E-01,4.03E+00,6.68E+00,2.38E+02,1.47E+03,2.24E+00,-4.31E+00,9.27E+00,0.00E+00
5.94E+04,2.86E+01,1.17E-01,1.10E+00,9.35E+00,8.13E+01,1.01E+03,2.36E+00,1.53E+01,5.14E+00,2.00E+00
5.94E+04,3.23E+01,1.37E-01,3.37E-01,2.45E+00,1.19E+02,1.46E+03,2.99E+00,-5.80E+00,1.04E+01,0.00E+00
5.94E+04,1.23E+02,4.54E-01,2.09E+00,4.60E+00,1.25E+02,1.02E+03,2.52E+00,8.63E+00,4.37E+00,2.00E+00
5.94E+04,9.37E+00,4.26E-02,1.60E-01,3.75E+00,6.20E+01,1.00E+03,2.28E+00,1.74E+01,3.22E+00,2.00E+00
5.94E+04,1.86E+01,2.62E-02,2.35E-01,8.95E+00,1.84E+02,1.00E+03,2.17E+00,1.11E+01,9.07E+00,2.00E+00
5.94E+04,1.48E+01,5.30E-02,5.44E-01,1.03E+01,3.88E+01,1.00E+03,2.41E+00,1.72E+01,3.01E+00,2.00E+00
5.94E+04,7.60E+00,7.20E-03,6.10E-02,8.41E+00,3.54E+02,1.25E+03,2.61E+00,1.40E+00,1.17E+01,0.00E+00
5.94E+04,9.09E+02,6.54E-01,7.18E+00,1.10E+01,3.66E+02,1.11E+03,2.20E+00,-2.56E+00,3.16E+00,1.00E+00
5.94E+04,1.02E+01,1.50E-02,1.17E-01,7.84E+00,9.34E+01,1.02E+03,2.22E+00,1.52E+01,5.32E+00,2.00E+00
5.94E+04,7.55E+01,1.04E-01,9.12E-01,8.74E+00,2.06E+02,1.08E+03,2.58E+00,7.85E+00,8.54E+00,2.00E+00
5.94E+04,3.45E+01,4.74E-02,4.36E-01,9.20E+00,1.83E+02,1.12E+03,8.80E-01,7.23E+00,9.82E+00,2.00E+00
5.94E+04,4.72E+01,1.27E-01,1.26E+00,9.92E+00,9.85E+01,1.00E+03,1.12E+00,1.11E+01,5.14E+00,2.00E+00
5.94E+04,7.80E+00,7.70E-03,6.96E-02,9.08E+00,2.66E+02,1.06E+03,1.83E+00,4.88E+00,1.30E+01,0.00E+00
5.94E+04,1.84E+02,2.18E-01,3.66E+00,1.68E+01,2.05E+02,1.01E+03,2.01E+00,7.11E+00,3.80E+00,2.00E+00
5.94E+04,1.14E+01,1.65E-02,7.44E-02,4.53E+00,2.30E+02,1.47E+03,1.73E+00,-5.75E+00,1.14E+01,0.00E+00
5.94E+04,6.22E+01,6.46E-02,9.03E-01,1.39E+01,1.92E+02,1.05E+03,1.90E+00,8.81E+00,8.82E+00,2.00E+00
5.94E+04,1.07E+01,6.03E-02,5.45E-01,9.04E+00,6.12E+01,1.00E+03,6.62E-01,1.74E+01,3.23E+00,2.00E+00
5.94E+04,3.35E+01,3.58E-02,3.36E-01,9.37E+00,2.19E+02,1.11E+03,2.00E+00,6.73E+00,9.02E+00,2.00E+00
5.94E+04,2.47E+01,1.74E-02,1.94E-01,1.11E+01,2.14E+02,1.04E+03,1.81E+00,1.05E+01,9.37E+00,2.00E+00
5.94E+04,8.83E+01,1.44E-01,1.44E+00,9.97E+00,1.83E+02,1.11E+03,2.50E+00,6.20E+00,7.01E+00,2.00E+00
5.94E+04,9.93E+01,1.47E-01,8.25E-01,5.62E+00,1.65E+02,1.11E+03,1.47E+00,6.21E+00,7.02E+00,2.00E+00
5.94E+04,2.66E+01,3.49E-02,3.66E-01,1.05E+01,1.72E+02,1.07E+03,1.58E+00,9.61E+00,9.09E+00,2.00E+00
5.94E+04,3.02E+02,1.82E-01,2.61E+00,1.44E+01,3.91E+02,1.37E+03,-1.07E+00,-1.38E+00,7.46E+00,1.00E+00
5.94E+04,1.16E+02,2.69E-01,2.14E+00,7.97E+00,1.42E+02,1.04E+03,1.93E+00,8.30E+00,4.70E+00,2.00E+00
5.94E+04,7.28E+01,2.26E-01,2.32E+00,1.03E+01,7.01E+01,1.01E+03,2.55E+00,1.05E+01,4.47E+00,2.00E+00
5.94E+04,1.33E+02,2.76E-01,2.30E+00,8.31E+00,1.58E+02,1.04E+03,2.10E+00,7.54E+00,4.68E+00,2.00E+00
5.94E+04,1.19E+01,3.89E-02,1.23E-01,3.18E+00,1.65E+02,1.44E+03,1.48E+00,-5.56E+00,1.09E+01,0.00E+00
5.94E+04,3.43E+01,4.32E-02,5.00E-01,1.16E+01,1.84E+02,1.03E+03,1.38E+00,1.06E+01,9.07E+00,2.00E+00
5.94E+04,1.54E+01,2.82E-02,2.04E-01,7.23E+00,1.78E+02,1.02E+03,2.60E+00,1.10E+01,8.95E+00,2.00E+00
5.94E+04,3.69E+02,5.58E-01,3.46E+00,6.20E+00,2.66E+02,1.35E+03,2.65E+00,-2.33E+00,5.34E+00,1.00E+00
5.94E+04,3.36E+01,3.86E-02,3.28E-01,8.47E+00,2.45E+02,1.05E+03,2.27E+00,5.28E+00,1.30E+01,0.00E+00
5.94E+04,4.16E+02,4.77E-01,2.87E+00,6.00E+00,3.64E+02,1.25E+03,2.04E+00,-1.14E+00,6.61E+00,1.00E+00
5.94E+04,9.58E+01,6.83E-02,8.13E-01,1.19E+01,2.97E+02,1.45E+03,2.09E+00,-4.08E+00,9.79E+00,0.00E+00
5.94E+04,1.74E+02,6.70E-01,3.71E+00,5.54E+00,8.11E+01,1.03E+03,2.03E+00,8.59E+00,3.66E+00,2.00E+00
5.94E+04,1.06E+02,5.42E-02,8.38E-01,1.54E+01,4.40E+02,1.03E+03,2.32E+00,3.16E+00,1.34E+01,0.00E+00
5.94E+04,8.76E+00,2.43E-02,4.04E-01,1.66E+01,1.22E+02,1.00E+03,-1.61E-01,1.19E+01,7.56E+00,2.00E+00
5.94E+04,1.92E+02,1.53E-01,1.41E+00,9.23E+00,3.25E+02,1.13E+03,2.29E+00,5.98E-01,5.99E+00,1.00E+00
5.94E+04,2.67E+02,3.09E-01,2.74E+00,8.88E+00,2.61E+02,1.44E+03,2.41E+00,-4.32E+00,9.32E+00,0.00E+00
5.94E+04,3.04E+01,2.58E-02,2.47E-01,9.59E+00,3.38E+02,1.44E+03,2.60E+00,-2.09E+00,1.10E+01,0.00E+00
5.94E+04,4.76E+01,1.06E-01,6.58E-01,6.20E+00,1.37E+02,1.00E+03,1.64E+00,1.11E+01,7.73E+00,2.00E+00
5.94E+04,2.13E+01,2.75E-02,1.07E-01,3.88E+00,3.39E+02,1.29E+03,1.20E+00,8.06E-01,1.12E+01,0.00E+00
5.94E+04,5.89E+01,1.03E-01,1.51E+00,1.47E+01,1.16E+02,1.03E+03,4.53E-01,1.13E+01,5.46E+00,2.00E+00
5.94E+04,3.64E+02,6.02E-01,7.49E+00,1.24E+01,1.55E+02,1.00E+03,2.89E+00,4.93E-01,2.71E+00,1.00E+00
5.94E+04,9.25E+00,9.30E-03,4.32E-02,4.63E+00,3.55E+02,1.32E+03,2.41E+00,6.26E-01,1.12E+01,0.00E+00
5.94E+04,3.56E+01,3.18E-02,1.90E-01,5.95E+00,3.41E+02,1.42E+03,1.49E+00,-2.06E+00,1.10E+01,0.00E+00
5.94E+04,4.50E+01,5.84E-02,8.76E-01,1.50E+01,1.08E+02,1.03E+03,1.26E+00,1.13E+01,5.45E+00,2.00E+00
5.94E+04,2.94E+02,3.17E-01,2.91E+00,9.19E+00,2.64E+02,1.08E+03,9.35E-01,8.70E-01,5.18E+00,1.00E+00
5.94E+04,1.62E+01,3.63E-02,2.80E-01,7.71E+00,1.47E+02,1.04E+03,2.14E+00,1.17E+01,7.17E+00,2.00E+00
5.94E+04,9.16E+00,1.30E-02,8.67E-02,6.66E+00,2.35E+02,1.04E+03,2.04E+00,5.22E+00,1.30E+01,0.00E+00
5.94E+04,3.89E+02,1.70E-01,3.70E+00,2.18E+01,4.38E+02,1.32E+03,2.27E+00,-2.13E+00,5.01E+00,1.00E+00
5.94E+04,2.08E+01,2.53E-02,1.23E-01,4.85E+00,1.03E+02,1.47E+03,2.05E+00,-5.81E+00,1.04E+01,0.00E+00
5.94E+04,1.88E+02,5.53E-01,5.38E+00,9.73E+00,7.96E+01,1.02E+03,1.99E+00,8.59E+00,3.67E+00,2.00E+00
5.94E+04,1.54E+02,6.37E-01,4.33E+00,6.79E+00,9.46E+01,1.02E+03,2.39E+00,8.62E+00,3.67E+00,2.00E+00
5.94E+04,8.40E+00,6.60E-03,4.94E-02,7.60E+00,4.20E+02,1.07E+03,1.70E+00,3.03E+00,1.33E+01,0.00E+00
5.94E+04,1.51E+01,2.02E-02,1.70E-01,8.44E+00,8.57E+01,1.04E+03,2.57E+00,1.54E+01,5.30E+00,2.00E+00
5.94E+04,9.26E+00,3.82E-02,1.79E-01,4.68E+00,7.79E+01,1.03E+03,2.15E+00,1.54E+01,5.27E+00,2.00E+00
5.94E+04,1.37E+01,1.78E-02,9.60E-02,5.42E+00,2.85E+02,1.43E+03,1.59E+00,-3.89E+00,1.09E+01,0.00E+00
5.94E+04,1.33E+01,4.37E-02,3.10E-01,7.10E+00,7.80E+01,1.03E+03,1.96E+00,1.54E+01,5.28E+00,2.00E+00
5.94E+04,4.45E+02,4.53E-01,4.49E+00,9.91E+00,3.14E+02,1.08E+03,2.62E+00,-3.41E-01,4.19E+00,1.00E+00
5.94E+04,1.35E+01,1.81E-02,1.24E-01,6.90E+00,1.81E+02,1.04E+03,2.16E+00,1.05E+01,9.23E+00,2.00E+00
5.94E+04,9.38E+00,2.13E-02,7.94E-02,3.71E+00,1.79E+02,1.04E+03,1.29E+00,1.05E+01,9.21E+00,2.00E+00
5.94E+04,3.57E+01,2.93E-02,1.99E-01,6.82E+00,3.45E+02,1.15E+03,6.99E-01,2.66E+00,1.25E+01,0.00E+00
5.94E+04,2.86E+02,7.99E-01,6.38E+00,7.98E+00,1.30E+02,1.05E+03,1.21E+00,1.43E+00,1.78E+00,1.00E+00
5.94E+04,1.65E+01,2.48E-02,1.88E-01,7.56E+00,7.79E+01,1.01E+03,1.90E+00,1.54E+01,5.12E+00,2.00E+00
5.94E+04,2.15E+02,7.30E-01,4.77E+00,6.54E+00,1.14E+02,1.04E+03,2.55E+00,7.83E+00,3.69E+00,2.00E+00
5.94E+04,9.00E+00,5.00E-03,3.39E-02,6.84E+00,3.33E+02,1.39E+03,1.59E+00,-2.00E+00,1.10E+01,0.00E+00
5.94E+04,2.16E+01,2.94E-02,2.18E-01,7.40E+00,1.44E+02,1.04E+03,1.66E+00,1.18E+01,7.15E+00,2.00E+00
5.94E+04,3.58E+01,2.78E-02,2.50E-01,8.98E+00,2.09E+02,1.39E+03,2.01E+00,-4.76E+00,1.07E+01,0.00E+00
5.94E+04,7.15E+01,1.19E-01,1.33E+00,1.12E+01,1.39E+02,1.04E+03,2.25E+00,1.13E+01,6.12E+00,2.00E+00
5.94E+04,8.20E+00,1.28E-02,7.39E-02,5.75E+00,1.74E+02,1.05E+03,2.61E+00,1.05E+01,9.16E+00,2.00E+00
5.94E+04,3.08E+02,7.16E-01,2.27E+00,3.17E+00,2.41E+02,1.35E+03,1.49E+00,-3.81E+00,9.05E+00,0.00E+00
5.94E+04,1.10E+01,9.90E-03,7.98E-02,8.05E+00,1.63E+02,1.04E+03,1.49E+00,1.07E+01,8.84E+00,2.00E+00
5.94E+04,2.39E+01,2.98E-02,2.69E-01,9.03E+00,1.80E+02,1.02E+03,1.63E+00,1.10E+01,8.96E+00,2.00E+00
5.94E+04,1.52E+02,3.72E-01,3.96E+00,1.07E+01,9.29E+01,1.02E+03,2.92E+00,8.62E+00,3.67E+00,2.00E+00
5.94E+04,1.64E+01,2.66E-02,1.38E-01,5.20E+00,1.69E+02,1.06E+03,2.20E+00,9.64E+00,9.11E+00,2.00E+00
5.94E+04,1.96E+01,3.89E-02,3.13E-01,8.05E+00,1.14E+02,1.03E+03,2.09E+00,1.25E+01,6.59E+00,2.00E+00
5.94E+04,8.27E+00,1.46E-02,1.14E-01,7.79E+00,1.08E+02,1.00E+03,2.59E+00,1.20E+01,7.52E+00,2.00E+00
5.94E+04,2.36E+02,6.38E-01,3.73E+00,5.84E+00,1.51E+02,1.05E+03,1.88E+00,1.78E+00,1.99E+00,1.00E+00
5.94E+04,1.13E+02,2.15E-01,1.87E+00,8.71E+00,1.63E+02,1.12E+03,-1.52E+00,6.21E+00,7.02E+00,2.00E+00
5.94E+04,2.50E+02,4.35E-01,5.30E+00,1.22E+01,1.53E+02,1.00E+03,1.86E+00,1.73E+00,1.96E+00,1.00E+00
5.94E+04,6.88E+01,7.14E-02,1.43E+00,2.00E+01,1.65E+02,1.00E+03,2.06E+00,1.06E+01,7.86E+00,2.00E+00
5.94E+04,1.71E+02,1.64E-01,1.64E+00,1.00E+01,3.01E+02,1.19E+03,1.69E+00,-4.57E-01,8.00E+00,0.00E+00
5.94E+04,1.12E+01,2.30E-02,1.19E-01,5.15E+00,1.80E+02,1.01E+03,-1.82E+00,1.11E+01,9.03E+00,2.00E+00
5.94E+04,1.60E+01,6.77E-02,5.91E-01,8.73E+00,6.15E+01,1.01E+03,2.39E+00,1.73E+01,3.19E+00,2.00E+00
5.94E+04,2.82E+02,6.89E-01,2.96E+00,4.29E+00,2.40E+02,1.16E+03,1.35E+00,2.49E+00,5.02E+00,1.00E+00
5.94E+04,5.49E+01,3.54E-02,2.83E-01,8.01E+00,4.05E+02,1.19E+03,2.63E+00,1.48E+00,1.23E+01,0.00E+00
5.94E+04,6.85E+01,7.50E-02,1.11E+00,1.48E+01,1.67E+02,1.01E+03,2.30E+00,1.06E+01,7.86E+00,2.00E+00
5.94E+04,7.01E+02,6.02E-01,5.72E+00,9.50E+00,3.70E+02,1.13E+03,1.93E+00,-1.96E+00,3.46E+00,1.00E+00
5.94E+04,5.05E+01,8.35E-02,1.82E+00,2.18E+01,1.24E+02,1.04E+03,2.70E+00,1.13E+01,5.50E+00,2.00E+00
5.94E+04,4.68E+01,7.01E-02,5.65E-01,8.06E+00,1.68E+02,1.00E+03,2.51E+00,1.07E+01,7.90E+00,2.00E+00
5.94E+04,9.96E+01,2.22E-01,1.49E+00,6.71E+00,1.70E+02,1.04E+03,2.52E+00,9.19E+00,7.98E+00,2.00E+00
5.94E+04,5.65E+01,7.65E-02,4.62E-01,6.04E+00,1.68E+02,1.04E+03,1.26E+00,1.06E+01,7.89E+00,2.00E+00
5.94E+04,2.18E+01,1.59E-01,1.89E+00,1.19E+01,6.16E+01,1.00E+03,1.97E+00,1.74E+01,3.18E+00,2.00E+00
5.94E+04,9.39E+00,5.41E-02,2.35E-01,4.36E+00,5.37E+01,1.00E+03,2.03E+00,1.74E+01,3.18E+00,2.00E+00
5.94E+04,3.15E+01,8.51E-02,7.51E-01,8.82E+00,9.94E+01,1.00E+03,1.24E+00,1.52E+01,5.46E+00,2.00E+00
5.94E+04,2.71E+01,4.02E-02,3.57E-01,8.91E+00,1.94E+02,1.04E+03,1.56E+00,1.06E+01,9.20E+00,2.00E+00
5.94E+04,1.49E+02,1.25E-01,1.04E+00,8.28E+00,3.45E+02,1.22E+03,1.70E+00,-6.77E-01,8.07E+00,0.00E+00
5.94E+04,9.36E+01,2.10E-01,2.07E+00,9.85E+00,8.58E+01,1.00E+03,2.59E+00,9.54E+00,3.96E+00,2.00E+00
5.94E+04,1.45E+01,1.55E-02,8.86E-02,5.73E+00,2.96E+02,1.13E+03,2.04E+00,4.11E+00,1.23E+01,0.00E+00
5.94E+04,9.76E+00,1.15E-02,6.93E-02,5.98E+00,1.29E+02,1.01E+03,2.06E+00,1.19E+01,7.57E+00,2.00E+00
5.94E+04,6.62E+01,9.26E-02,9.77E-01,1.06E+01,1.60E+02,1.00E+03,8.49E-01,1.06E+01,7.86E+00,2.00E+00
5.94E+04,6.04E+01,5.97E-02,5.77E-01,9.67E+00,2.14E+02,1.07E+03,1.68E+00,7.89E+00,8.61E+00,2.00E+00
5.94E+04,3.75E+01,2.35E-02,2.41E-01,1.02E+01,4.45E+02,1.12E+03,2.29E+00,1.88E+00,1.33E+01,0.00E+00
5.94E+04,1.92E+01,3.38E-02,1.79E-01,5.30E+00,2.68E+02,1.46E+03,2.63E+00,-3.96E+00,1.09E+01,0.00E+00
5.94E+04,1.64E+01,1.20E-01,1.22E+00,1.01E+01,6.20E+01,1.00E+03,2.29E+00,1.74E+01,3.22E+00,2.00E+00
5.94E+04,2.30E+01,3.89E-02,3.32E-01,8.53E+00,5.44E+01,1.00E+03,1.86E+00,1.73E+01,3.15E+00,2.00E+00
5.94E+04,4.28E+02,1.48E-01,3.63E+00,2.45E+01,4.86E+02,1.19E+03,1.91E+00,-1.16E+00,6.47E+00,1.00E+00
5.94E+04,2.16E+01,8.16E-02,4.92E-01,6.03E+00,7.79E+01,1.00E+03,2.49E+00,1.57E+01,5.02E+00,2.00E+00
5.94E+04,4.30E+01,5.58E-02,3.97E-01,7.12E+00,2.24E+02,1.11E+03,-9.79E-01,6.70E+00,8.98E+00,2.00E+00
5.94E+04,6.74E+01,5.34E-02,3.02E-01,5.64E+00,4.49E+02,1.17E+03,2.67E+00,1.94E+00,1.33E+01,0.00E+00
5.94E+04,1.17E+01,1.71E-02,9.50E-02,5.57E+00,1.06E+02,1.04E+03,1.70E+00,1.26E+01,6.56E+00,2.00E+00
5.94E+04,2.67E+02,3.82E-01,1.97E+00,5.16E+00,3.73E+02,1.35E+03,1.95E+00,-1.38E+00,7.51E+00,1.00E+00
5.94E+04,7.66E+01,2.20E-01,1.57E+00,7.14E+00,9.50E+01,1.04E+03,1.59E+00,1.05E+01,4.49E+00,2.00E+00
5.94E+04,5.65E+02,4.09E-01,4.53E+00,1.11E+01,4.17E+02,1.34E+03,2.54E+00,-2.38E+00,4.69E+00,1.00E+00
5.94E+04,1.06E+02,9.30E-02,1.28E+00,1.38E+01,2.30E+02,1.04E+03,1.85E+00,8.31E+00,8.23E+00,2.00E+00
5.94E+04,8.12E+01,1.74E-01,6.31E-01,3.63E+00,2.23E+02,1.43E+03,1.88E+00,-4.89E+00,9.97E+00,0.00E+00
5.94E+04,2.76E+01,8.53E-02,1.01E+00,1.18E+01,7.74E+01,1.00E+03,2.30E+00,1.57E+01,5.02E+00,2.00E+00
5.94E+04,3.07E+02,2.30E-01,4.66E+00,2.03E+01,2.51E+02,1.04E+03,1.88E+00,9.33E-01,5.11E+00,1.00E+00
5.94E+04,2.35E+01,1.02E-01,8.79E-01,8.63E+00,7.80E+01,1.00E+03,2.30E+00,1.57E+01,5.04E+00,2.00E+00
5.94E+04,2.05E+01,3.12E-02,1.33E-01,4.28E+00,1.45E+02,1.00E+03,-1.80E+00,1.16E+01,7.99E+00,2.00E+00
5.94E+04,2.53E+01,3.12E-02,2.90E-01,9.32E+00,9.85E+01,1.00E+03,4.18E-01,1.52E+01,5.46E+00,2.00E+00
5.94E+04,1.18E+01,1.94E-02,9.34E-02,4.82E+00,1.88E+02,1.16E+03,8.35E-01,6.11E+00,1.03E+01,0.00E+00
5.94E+04,1.29E+01,1.23E-02,1.03E-01,8.42E+00,1.54E+02,1.01E+03,3.67E-01,1.15E+01,8.15E+00,2.00E+00
5.94E+04,5.39E+01,7.07E-02,7.91E-01,1.12E+01,1.84E+02,1.01E+03,1.54E+00,1.07E+01,7.96E+00,2.00E+00
5.94E+04,6.78E+01,4.45E-02,5.44E-01,1.22E+01,3.76E+02,1.07E+03,2.01E+00,3.26E+00,1.34E+01,0.00E+00
5.94E+04,4.54E+01,7.20E-02,6.17E-01,8.56E+00,2.26E+02,1.07E+03,1.64E+00,7.72E+00,8.82E+00,2.00E+00
5.94E+04,2.34E+01,2.38E-02,2.52E-01,1.06E+01,2.24E+02,1.07E+03,1.46E+00,7.57E+00,8.94E+00,2.00E+00
5.94E+04,1.66E+01,4.90E-02,4.12E-01,8.43E+00,1.01E+02,1.01E+03,2.27E+00,1.51E+01,5.43E+00,2.00E+00
5.94E+04,1.21E+02,7.86E-02,7.35E-01,9.35E+00,4.35E+02,1.45E+03,1.43E+00,-1.15E+00,1.10E+01,0.00E+00
5.94E+04,1.98E+01,2.35E-02,2.00E-01,8.49E+00,1.91E+02,1.01E+03,2.21E+00,1.10E+01,9.13E+00,2.00E+00
5.94E+04,1.33E+01,2.86E-02,2.29E-01,7.99E+00,1.60E+02,1.01E+03,2.07E+00,1.14E+01,8.21E+00,2.00E+00
5.94E+04,4.55E+01,5.89E-02,7.89E-01,1.34E+01,1.88E+02,1.07E+03,2.30E+00,8.85E+00,8.87E+00,2.00E+00
5.94E+04,4.59E+01,6.00E-02,7.47E-01,1.24E+01,1.47E+02,1.04E+03,2.63E+00,1.14E+01,6.86E+00,2.00E+00
5.94E+04,1.07E+02,3.31E-01,9.44E-01,2.85E+00,1.74E+02,1.50E+03,1.45E+00,-5.14E+00,9.81E+00,0.00E+00
5.94E+04,2.85E+02,2.83E-01,1.74E+00,6.14E+00,3.89E+02,1.22E+03,2.40E+00,-1.11E+00,6.96E+00,1.00E+00
5.94E+04,3.43E+01,1.98E-02,2.10E-01,1.06E+01,4.60E+02,1.23E+03,2.32E+00,9.15E-01,1.23E+01,0.00E+00
5.94E+04,1.36E+01,5.33E-02,3.80E-01,7.13E+00,7.79E+01,1.02E+03,-1.72E+00,1.54E+01,5.19E+00,2.00E+00
5.94E+04,7.96E+01,2.11E-01,2.19E+00,1.04E+01,8.54E+01,1.02E+03,2.52E+00,1.05E+01,4.49E+00,2.00E+00
5.94E+04,2.23E+01,5.54E-02,4.60E-01,8.32E+00,8.95E+01,1.02E+03,8.84E-01,1.53E+01,5.38E+00,2.00E+00
5.94E+04,1.15E+01,1.34E-02,4.45E-02,3.32E+00,3.98E+02,1.30E+03,2.13E+00,3.22E-01,1.13E+01,0.00E+00
5.94E+04,4.69E+02,3.05E-01,3.06E+00,1.00E+01,4.18E+02,1.35E+03,2.21E+00,-2.20E+00,4.91E+00,1.00E+00
5.94E+04,4.15E+01,1.26E-01,7.60E-01,6.03E+00,1.41E+02,1.01E+03,1.80E+00,1.11E+01,7.74E+00,2.00E+00
5.94E+04,5.13E+01,8.94E-02,9.47E-01,1.06E+01,1.11E+02,1.01E+03,2.32E+00,1.12E+01,5.28E+00,2.00E+00
5.94E+04,2.27E+01,5.49E-02,4.59E-01,8.37E+00,1.38E+02,1.01E+03,1.50E+00,1.17E+01,7.67E+00,2.00E+00
5.94E+04,8.35E+00,4.06E-02,1.16E-01,2.87E+00,5.44E+01,1.01E+03,2.24E+00,1.73E+01,3.14E+00,2.00E+00
5.94E+04,6.06E+02,7.48E-01,3.27E+00,4.37E+00,4.07E+02,1.44E+03,1.67E+00,-2.48E+00,4.56E+00,1.00E+00
5.94E+04,1.44E+01,1.84E-02,9.60E-02,5.24E+00,2.15E+02,1.09E+03,1.97E+00,7.11E+00,9.31E+00,2.00E+00
5.94E+04,2.55E+02,1.35E-01,1.83E+00,1.35E+01,4.44E+02,1.13E+03,2.41E+00,-3.79E-01,7.52E+00,0.00E+00
5.94E+04,2.41E+01,3.86E-02,3.05E-01,7.89E+00,1.55E+02,1.01E+03,2.03E+00,1.14E+01,8.18E+00,2.00E+00
5.94E+04,3.06E+01,2.42E-02,1.84E-01,7.59E+00,4.44E+02,1.11E+03,1.31E+00,1.90E+00,1.33E+01,0.00E+00
5.94E+04,1.32E+01,2.37E-02,2.15E-01,9.09E+00,1.39E+02,1.04E+03,2.32E+00,1.18E+01,7.10E+00,2.00E+00
5.94E+04,2.87E+01,5.25E-02,3.54E-01,6.73E+00,1.39E+02,1.04E+03,2.36E+00,1.18E+01,7.14E+00,2.00E+00
5.94E+04,1.97E+02,5.29E-01,6.20E+00,1.17E+01,1.06E+02,1.05E+03,1.60E+00,7.86E+00,3.70E+00,2.00E+00
5.94E+04,1.89E+01,2.48E-02,2.67E-01,1.08E+01,1.68E+02,1.01E+03,2.25E+00,1.11E+01,8.73E+00,2.00E+00
5.94E+04,1.25E+01,2.83E-02,1.47E-01,5.18E+00,1.15E+02,1.01E+03,2.08E+00,1.20E+01,7.52E+00,2.00E+00
5.94E+04,2.61E+01,7.54E-02,8.30E-01,1.10E+01,8.37E+01,1.03E+03,1.29E+00,1.53E+01,5.30E+00,2.00E+00
5.94E+04,2.39E+01,3.20E-02,1.72E-01,5.40E+00,2.44E+02,1.14E+03,1.44E+00,5.56E+00,1.06E+01,0.00E+00
5.94E+04,1.32E+02,2.10E-01,2.58E+00,1.23E+01,1.26E+02,1.03E+03,1.91E+00,8.54E+00,4.38E+00,2.00E+00
5.94E+04,3.57E+02,1.74E-01,2.53E+00,1.46E+01,4.29E+02,1.23E+03,2.24E+00,-1.15E+00,6.63E+00,1.00E+00
5.94E+04,1.43E+01,2.72E-02,1.68E-01,6.17E+00,1.36E+02,1.03E+03,1.53E+00,1.18E+01,7.15E+00,2.00E+00
5.94E+04,2.98E+01,3.26E-02,3.66E-01,1.12E+01,1.60E+02,1.03E+03,1.90E+00,1.10E+01,8.61E+00,2.00E+00
5.94E+04,1.60E+01,1.23E-02,1.21E-01,9.86E+00,2.96E+02,1.07E+03,1.94E+00,4.12E+00,1.29E+01,0.00E+00
5.94E+04,3.71E+01,6.43E-02,6.47E-01,1.01E+01,1.14E+02,1.03E+03,-1.40E+00,1.13E+01,5.50E+00,2.00E+00
5.94E+04,6.56E+01,7.66E-02,8.44E-01,1.10E+01,1.72E+02,1.03E+03,2.01E+00,1.06E+01,7.87E+00,2.00E+00
5.94E+04,1.14E+02,1.87E-01,2.17E+00,1.16E+01,1.05E+02,1.02E+03,2.56E+00,8.80E+00,4.27E+00,2.00E+00
5.94E+04,5.19E+01,8.50E-02,8.32E-01,9.78E+00,1.55E+02,1.02E+03,-1.10E+00,1.08E+01,7.77E+00,2.00E+00
5.94E+04,1.16E+01,1.31E-02,1.07E-01,8.10E+00,1.94E+02,1.02E+03,-1.80E+00,1.10E+01,9.14E+00,2.00E+00
5.94E+04,2.57E+01,5.49E-02,5.14E-01,9.38E+00,1.68E+02,1.02E+03,1.50E+00,1.10E+01,8.71E+00,2.00E+00
5.94E+04,1.70E+01,4.96E-02,4.37E-01,8.81E+00,9.78E+01,1.02E+03,1.75E+00,1.52E+01,5.38E+00,2.00E+00
5.94E+04,1.44E+01,1.60E-02,8.40E-02,5.25E+00,3.20E+02,1.27E+03,1.91E+00,9.51E-01,1.12E+01,0.00E+00
5.94E+04,2.58E+01,1.02E-01,1.06E+00,1.04E+01,8.74E+01,1.01E+03,-1.31E+00,1.52E+01,5.36E+00,2.00E+00
5.94E+04,6.97E+01,2.04E-01,3.20E+00,1.57E+01,8.98E+01,1.01E+03,1.27E+00,1.05E+01,4.56E+00,2.00E+00
5.94E+04,8.33E+00,3.65E-02,5.59E-01,1.53E+01,6.95E+01,1.01E+03,1.55E+00,1.73E+01,3.20E+00,2.00E+00
5.94E+04,8.86E+00,1.74E-02,8.53E-02,4.92E+00,2.74E+02,1.04E+03,1.43E+00,5.04E+00,1.31E+01,0.00E+00
5.94E+04,4.25E+01,3.07E-02,3.81E-01,1.24E+01,3.71E+02,1.14E+03,2.04E+00,2.65E+00,1.25E+01,0.00E+00
5.94E+04,2.12E+01,2.61E-02,1.71E-01,6.55E+00,1.16E+02,1.01E+03,2.45E+00,1.19E+01,7.54E+00,2.00E+00
5.94E+04,1.26E+02,9.82E-02,1.44E+00,1.46E+01,2.54E+02,1.02E+03,2.62E+00,6.47E+00,5.59E+00,2.00E+00
5.94E+04,2.24E+01,1.22E-02,1.17E-01,9.68E+00,2.16E+02,1.01E+03,-1.01E+00,1.10E+01,9.25E+00,2.00E+00
5.94E+04,7.93E+01,5.55E-02,5.82E-01,1.05E+01,3.91E+02,1.20E+03,2.43E+00,1.27E+00,1.20E+01,0.00E+00
5.94E+04,2.72E+01,5.86E-02,2.88E-01,4.92E+00,1.69E+02,1.48E+03,2.19E+00,-6.05E+00,1.08E+01,0.00E+00
5.94E+04,4.14E+02,5.30E-01,5.03E+00,9.49E+00,2.54E+02,1.07E+03,1.35E+00,-3.11E-01,4.20E+00,1.00E+00
5.94E+04,8.74E+00,1.73E-02,6.10E-02,3.54E+00,1.25E+02,1.05E+03,1.71E+00,1.22E+01,6.91E+00,2.00E+00
5.94E+04,7.50E+00,1.22E-02,7.10E-02,5.85E+00,2.26E+02,1.13E+03,2.69E+00,5.66E+00,1.05E+01,0.00E+00
5.94E+04,2.92E+01,6.96E-02,8.64E-01,1.24E+01,9.27E+01,1.01E+03,1.65E+00,1.52E+01,5.40E+00,2.00E+00
5.94E+04,2.34E+02,2.30E-01,1.77E+00,7.71E+00,3.58E+02,1.32E+03,1.63E+00,-1.31E+00,7.70E+00,0.00E+00
5.94E+04,1.73E+01,3.46E-02,3.55E-01,1.03E+01,4.35E+01,1.01E+03,2.24E+00,1.73E+01,3.05E+00,2.00E+00
5.94E+04,8.75E+00,1.17E-02,7.30E-02,6.23E+00,3.02E+02,1.10E+03,-1.96E+00,4.12E+00,1.24E+01,0.00E+00
5.94E+04,1.60E+02,6.14E-01,1.68E+00,2.73E+00,1.36E+02,1.03E+03,-9.28E-01,7.54E+00,4.11E+00,2.00E+00
5.94E+04,7.02E+01,1.08E-01,1.60E+00,1.48E+01,1.27E+02,1.04E+03,2.13E+00,1.13E+01,5.60E+00,2.00E+00
5.94E+04,2.32E+01,3.31E-02,3.01E-01,9.09E+00,7.76E+01,1.00E+03,2.14E+00,1.57E+01,5.02E+00,2.00E+00
5.94E+04,1.86E+01,4.83E-02,5.10E-01,1.06E+01,7.78E+01,1.00E+03,2.07E+00,1.57E+01,5.03E+00,2.00E+00
5.94E+04,6.28E+01,1.81E-01,1.92E+00,1.06E+01,9.22E+01,1.02E+03,2.68E+00,1.06E+01,4.57E+00,2.00E+00
5.94E+04,5.28E+01,1.20E-01,9.84E-01,8.19E+00,1.15E+02,1.01E+03,2.72E+00,1.12E+01,5.30E+00,2.00E+00
5.94E+04,2.26E+01,2.96E-02,3.45E-01,1.17E+01,1.30E+02,1.00E+03,2.13E+00,1.18E+01,7.65E+00,2.00E+00
5.94E+04,1.06E+02,2.83E-01,2.47E+00,8.71E+00,8.33E+01,1.01E+03,1.55E+00,9.49E+00,3.96E+00,2.00E+00
5.94E+04,3.10E+02,3.53E-01,4.23E+00,1.20E+01,2.47E+02,1.08E+03,1.71E+00,9.15E-01,5.12E+00,1.00E+00
5.94E+04,8.63E+00,2.02E-02,6.59E-02,3.26E+00,2.78E+02,1.00E+03,-5.56E-01,5.18E+00,1.31E+01,0.00E+00
5.94E+04,1.53E+01,3.49E-02,3.45E-01,9.89E+00,3.86E+01,1.00E+03,1.19E+00,1.73E+01,3.06E+00,2.00E+00
5.94E+04,8.67E+00,2.90E-02,1.58E-01,5.46E+00,9.75E+01,1.01E+03,1.39E+00,1.51E+01,5.39E+00,2.00E+00
5.94E+04,4.59E+01,1.13E-01,1.88E+00,1.65E+01,9.85E+01,1.01E+03,1.51E+00,1.11E+01,5.16E+00,2.00E+00
5.94E+04,1.14E+02,3.22E-01,3.78E+00,1.18E+01,7.93E+01,1.01E+03,2.47E+00,9.47E+00,3.93E+00,2.00E+00
5.94E+04,2.46E+01,2.35E-02,1.59E-01,6.76E+00,3.25E+02,1.07E+03,2.07E+00,3.96E+00,1.30E+01,0.00E+00
5.94E+04,4.20E+01,9.30E-02,6.70E-01,7.20E+00,1.51E+02,1.01E+03,1.43E+00,1.10E+01,7.76E+00,2.00E+00
5.94E+04,7.18E+01,9.87E-02,1.35E+00,1.37E+01,1.27E+02,1.01E+03,2.11E+00,1.11E+01,5.25E+00,2.00E+00
5.94E+04,9.74E+00,8.20E-03,4.82E-02,5.85E+00,2.55E+02,1.04E+03,1.58E+00,5.08E+00,1.30E+01,0.00E+00
5.94E+04,2.36E+02,6.26E-01,6.32E+00,1.01E+01,1.12E+02,1.00E+03,1.90E+00,1.66E+00,1.85E+00,1.00E+00
5.94E+04,2.37E+01,6.88E-02,9.51E-01,1.38E+01,5.44E+01,1.00E+03,2.24E+00,1.73E+01,3.12E+00,2.00E+00


==> anc/FRB20201124A_ML_classification.txt <==
# Burst information for FRB20201124A detected by FAST, during April and May + Unsupervised machine learning dimensional reduction and classification result
# Machine learning result generated by Bo Han Chen (oliver.bo.han.chen@gmail.com)
# FAST observational data provided by Heng Xu (hengxu@pku.edu.cn)

---------Observational data---------
# Column  1.     Barycentrical arrival time (BAT) @1500 MHz
# Column  2.     S/N
# Columns 3.     peak flux (Jy)
# Columns 4.     fluece (Jy s)
# Columns 5.     equivalent width (ms)
# Column  6.     bandwidth of signal (MHz)
# Columns 7.     peak frequency (MHz)
# Columns 8.     Log waiting time(s)

---------Machine learning result---------
# Column  9.     low dimensional projection X coordinate 
# Columns 10.    low dimensional projection Y coordinate 
# Columns 11.    clusterID

